Dissecting supergraviton six-point function with lightcone limits and chiral algebra

We develop a bootstrap strategy to obtain the six-point function of supergravitons in $AdS_5\times S^5$ from symmetry constraints and consistency conditions. Compared to previous bootstrap algorithms, a novel feature is the use of lightcone OPEs together with the chiral algebra constraint. This makes it possible to isolate different parts of the correlator and fix them separately. Our strategy allows us to gain a refined understanding of the power of different bootstrap constraints, which is also useful for computing more general correlators.

==> ancilliaryfiles/FlatSpaceFinal.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (ss[2, 6]^2*ss[4, 5])/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) - 
   (ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) - 
   (ss[2, 6]^2*ss[4, 5])/(ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) + (ss[2, 6]*ss[4, 5]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[3, 4]) + (ss[2, 6]*ss[4, 5]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[3, 4]) + 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*
     ss[3, 4]) - (ss[2, 6]*ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) - 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) - 
   (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6])/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5])) + (2*ss[2, 6]*ss[4, 5]*ss[4, 6])/
    (ss[1, 6]*ss[3, 4]) - (ss[4, 5]*ss[4, 6])/(ss[1, 2] + ss[2, 3] + 
     ss[2, 6] - ss[4, 5]) - (2*ss[2, 6]*ss[4, 5]*ss[4, 6])/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5]*ss[4, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[3, 4]) + (2*ss[2, 6]*ss[4, 5]^2*ss[4, 6])/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) - 
   (ss[4, 5]^2*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) - 
   (2*ss[2, 6]*ss[4, 5]^2*ss[4, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    (ss[1, 6]*ss[3, 4]) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]^2)/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[4, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[4, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 5]*ss[4, 6]^2)/(ss[1, 6]*ss[3, 4]) - (ss[4, 5]*ss[4, 6]^2)/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     ss[4, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]) + (ss[4, 5]^2*ss[4, 6]^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) - 
   (ss[4, 5]^2*ss[4, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (ss[4, 5]*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (ss[4, 5]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) - 
   (2*ss[2, 6]*ss[4, 5]*ss[5, 6])/(ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) + (ss[4, 5]^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (2*ss[2, 6]*ss[4, 5]^2*ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] - ss[2, 6])*ss[3, 4]) + (ss[4, 5]^2*ss[5, 6])/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) - 
   (ss[4, 5]^2*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) - 
   (2*ss[2, 6]*ss[4, 5]^2*ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (2*ss[2, 6]*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]) + (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6])/(ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[4, 6]*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])) + 
   (2*ss[2, 6]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/(ss[3, 4]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])) - (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     ss[4, 6]*ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[3, 4]) + (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) - 
   (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*ss[5, 6])/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*ss[5, 6])/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*
     ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]) + (ss[4, 6]^2*ss[5, 6])/(ss[3, 4]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2*ss[5, 6])/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[3, 4]) + (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (ss[4, 5]*ss[5, 6]^2)/(ss[1, 6]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) - 
   (ss[4, 5]*ss[5, 6]^2)/(ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) + (ss[4, 5]^2*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (ss[4, 5]^2*ss[5, 6]^2)/(ss[1, 6]*ss[3, 4]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])) - (ss[4, 5]^2*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    (ss[1, 6]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    (ss[1, 6]*ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[4, 6]*ss[5, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])) + (ss[4, 6]*ss[5, 6]^2)/
    (ss[1, 6]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] - ss[2, 6])*ss[3, 4]) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/
    (ss[1, 6]*ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]) + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*ss[5, 6]^2)/
    (ss[1, 6]*ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[4, 6]^2*ss[5, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[3, 4]) + (ss[4, 6]^2*ss[5, 6]^2)/
    (ss[1, 6]*ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (ss[2, 6]^2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) - 
   (ss[1, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) - 
   (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + 
   (ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) - ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     ss[5, 6]^2)/((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   (ss[1, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 3] - ss[2, 4] - 
      ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 3] - ss[2, 4] - 
      ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 3] - ss[2, 4] - 
      ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + 
   (ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 3] - ss[2, 4] - 
      ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[2, 6]*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     ss[5, 6]^2)/(ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) - ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     ss[5, 6]^3)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^3)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + 
   (ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^3)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) - ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6])/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[4, 5]*ss[4, 6])/(ss[1, 6] + ss[2, 6] - 
     ss[3, 4] + ss[5, 6]) - (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 5]*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 5]^2*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    (ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 5]*ss[4, 6]^2)/(ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
      ss[5, 6])) - (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5]*ss[4, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 5]^2*ss[4, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]*ss[5, 6])/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6])/(ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
      ss[5, 6])) - (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])))*y[1, 6]^2*
  y[2, 5]^2*y[3, 4]^2 + 
 ((-2*(-ss[1, 6] - ss[2, 6])*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*(-ss[1, 6] - ss[2, 6])*ss[4, 5]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6])*
     ss[3, 4]) + (4*ss[4, 5]*ss[4, 6])/ss[3, 4] + 
   (2*ss[4, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]))/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   (2*ss[4, 6]^2*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]))/
    (ss[3, 4]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[2, 4] - ss[3, 4])*ss[5, 6])/(-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(-ss[2, 4] - ss[3, 4])^2*ss[5, 6])/((-ss[2, 3] - ss[2, 4] - ss[3, 4])*
     ss[3, 4]) - (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6])/
    (ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])))*y[1, 5]*y[1, 6]*
  y[2, 5]*y[2, 6]*y[3, 4]^2 + 
 (-(((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
       ss[4, 5] - ss[4, 6]))/ss[2, 6]) - (ss[4, 5]*ss[4, 6])/
    (-ss[1, 2] - ss[1, 6] - ss[2, 6]) - (ss[4, 5]^2*ss[4, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[3, 4]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (-ss[2, 4] - ss[2, 6] - ss[4, 6]) - (ss[4, 5]*ss[4, 6])/
    (-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    (ss[2, 6]*ss[3, 4]) - (ss[4, 5]*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (ss[4, 5]^2*ss[4, 6]^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*
     ss[3, 4]) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    (ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) - 
   (ss[4, 5]*ss[4, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6])/
    (ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[4, 5]^2*ss[4, 6])/(ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6])/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - (ss[4, 5]^2*ss[4, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 5]*ss[4, 6]^2)/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + (ss[4, 5]^2*ss[4, 6]^2)/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6]^2)/
    (ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (ss[4, 5]^2*ss[4, 6]^2)/
    (ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    (ss[3, 4]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6]^2)/
    (ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) - 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[3, 4]) - 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (2*ss[4, 5]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[3, 4]) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[4, 5]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[3, 4]) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 5]*ss[5, 6])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (ss[4, 5]*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (ss[4, 5]^2*ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[3, 4]) + 
   (ss[4, 5]^2*ss[5, 6])/(ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/ss[2, 6] + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[4, 6]*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*
     ss[2, 6]) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) - 
   (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*
     ss[2, 6]*ss[3, 4]) - (ss[4, 6]*ss[5, 6])/(-ss[2, 4] - ss[2, 6] - 
     ss[4, 6]) + (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*
     ss[5, 6])/(ss[2, 6]*ss[3, 4]) + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*ss[5, 6])/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[4, 6]^2*ss[5, 6])/(ss[2, 6]*ss[3, 4]) + (ss[4, 6]^2*ss[5, 6])/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) - 
   (ss[4, 6]^2*ss[5, 6])/(ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6]*
     ss[5, 6])/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     ss[5, 6])/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*ss[5, 6])/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[4, 6]*ss[5, 6])/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 6]^2*ss[5, 6])/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2*
     ss[5, 6])/(ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/(ss[2, 6]*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (2*ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[3, 4]) + 
   (2*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])*ss[5, 6])/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (ss[4, 5]*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (ss[4, 5]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*
     ss[3, 4]) + (ss[4, 5]*ss[5, 6]^2)/(ss[2, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + (ss[4, 5]*ss[5, 6]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (ss[4, 5]^2*ss[5, 6]^2)/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (ss[4, 5]^2*ss[5, 6]^2)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*ss[5, 6]^2)/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + (ss[4, 6]*ss[5, 6]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (ss[4, 6]*ss[5, 6]^2)/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[4, 6]*ss[5, 6]^2)/(ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*ss[5, 6]^2)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + (ss[4, 6]^2*ss[5, 6]^2)/
    (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (ss[4, 6]^2*ss[5, 6]^2)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (ss[4, 6]^2*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6]))/(ss[2, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + 
      ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     ss[4, 6]*ss[5, 6])/((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*ss[5, 6])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) - ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     ss[5, 6]^2)/((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[4, 6]*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[4, 6]*ss[5, 6]^2)/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + 
      ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[4, 6]*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/(ss[2, 6]*(-ss[2, 3] - ss[2, 4] - 
      ss[3, 4])*ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/((-ss[2, 3] - ss[2, 4] - ss[3, 4])*
     ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6]^3)/
    (ss[2, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[4, 6]*ss[5, 6]^3)/
    (ss[2, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*ss[5, 6]^3)/(ss[2, 6]*(-ss[2, 3] - ss[2, 4] - 
      ss[3, 4])*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])))*y[1, 5]^2*
  y[2, 6]^2*y[3, 4]^2 + 
 ((-2*ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*ss[2, 6]^2*ss[4, 5])/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) - 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])*ss[4, 6])/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])*ss[4, 6]^2)/
    (ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (2*(ss[2, 4] + ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (4*ss[4, 6]*ss[5, 6])/ss[1, 6] + (2*(ss[2, 4] + ss[3, 4])*ss[5, 6]^2)/
    (ss[1, 6]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*ss[4, 5]*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/(ss[1, 2] + ss[2, 3] + 
     ss[2, 6] - ss[4, 5]) + (2*ss[4, 5]*(ss[2, 6] + ss[4, 6] + ss[5, 6])^2)/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])))*y[1, 6]^2*y[2, 4]*
  y[2, 5]*y[3, 4]*y[3, 5] + 
 ((-2*(-ss[1, 6] - ss[2, 6])*ss[4, 5])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(-ss[2, 4] - ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[4, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]))*y[1, 5]*y[1, 6]*y[2, 4]*
  y[2, 6]*y[3, 4]*y[3, 5] + 
 ((-2*(-ss[1, 6] - ss[2, 6])*ss[4, 5])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])*ss[4, 6])/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(ss[2, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6])/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]))*y[1, 4]*y[1, 6]*y[2, 5]*y[2, 6]*y[3, 4]*y[3, 5] + 
 ((-2*ss[1, 6]*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*ss[1, 6]^2*ss[4, 5])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (4*ss[4, 6]*ss[5, 6])/ss[2, 6] + (2*(-ss[2, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (2*(-ss[2, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   (2*ss[4, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
      ss[5, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[4, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
      ss[5, 6]))/(ss[2, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/(ss[1, 6] - ss[2, 3] + 
     ss[4, 6] + ss[5, 6]) + (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6])^2)/
    (ss[2, 6]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])))*y[1, 4]*y[1, 5]*
  y[2, 6]^2*y[3, 4]*y[3, 5] + 
 ((ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (ss[2, 6]^2*ss[4, 5])/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) - 
   (ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) - 
   (ss[2, 6]^2*ss[4, 5])/(ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) - (ss[2, 6]*ss[4, 5]^2)/
    (ss[2, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) - 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[2, 3] + 
      ss[2, 6] - ss[4, 5])) + (ss[2, 6]*ss[4, 5]^2)/
    (ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + (ss[2, 6]*ss[4, 5]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) + (ss[2, 6]^2*ss[4, 5]^2)/
    (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) - (ss[4, 5]*ss[4, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) - 
   (2*ss[2, 6]*ss[4, 5]*ss[4, 6])/(ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) + (ss[4, 5]*ss[4, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - 
     ss[4, 5]) - (ss[4, 5]^2*ss[4, 6])/(ss[2, 4]*(ss[1, 2] + ss[2, 3] + 
      ss[2, 6] - ss[4, 5])) - (2*ss[2, 6]*ss[4, 5]^2*ss[4, 6])/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (ss[4, 5]^2*ss[4, 6])/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) + (2*ss[2, 6]*ss[4, 5]^2*ss[4, 6])/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) + (ss[4, 5]^2*ss[4, 6])/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) - (ss[4, 5]*ss[4, 6]^2)/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (ss[4, 5]*ss[4, 6]^2)/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])) - (ss[4, 5]^2*ss[4, 6]^2)/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (ss[4, 5]^2*ss[4, 6]^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + (ss[4, 5]^2*ss[4, 6]^2)/
    (ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    ss[2, 4] + (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/ss[2, 4] + (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6]))/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) + (2*ss[2, 6]*ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6]))/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[1, 6]*ss[2, 4]) + (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6]))/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])) + (2*ss[4, 5]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6]))/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 5]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 4]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[1, 6]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) - (ss[2, 6]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
       ss[3, 4] - ss[5, 6])^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[3, 4]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) + (ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
       ss[3, 4] - ss[5, 6])^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) - (ss[1, 6]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
       ss[3, 4] - ss[5, 6])^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[2, 6]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[3, 4]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[3, 4]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[2, 6]*ss[3, 4]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
       ss[3, 4] - ss[5, 6])^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
      ss[4, 5])*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[4, 5]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[4, 5]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[2, 6]*ss[4, 5]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
       ss[3, 4] - ss[5, 6])^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
      ss[4, 5])*(ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[4, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    (ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) + (ss[3, 4]*ss[4, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
       ss[3, 4] - ss[5, 6])^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
      ss[4, 5])*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[4, 5]*ss[4, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + (ss[3, 4]*ss[5, 6])/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) + (ss[3, 4]^2*ss[5, 6])/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) - 
   (ss[4, 5]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) - 
   (2*ss[2, 6]*ss[4, 5]*ss[5, 6])/(ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) + (2*ss[2, 6]*ss[4, 5]*ss[5, 6])/
    (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[2, 6]*ss[3, 4]*ss[4, 5]*ss[5, 6])/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   (ss[4, 5]^2*ss[5, 6])/(ss[2, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) - (2*ss[2, 6]*ss[4, 5]^2*ss[5, 6])/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (2*ss[2, 6]*ss[4, 5]^2*ss[5, 6])/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[3, 4]*ss[4, 6]*ss[5, 6])/(ss[1, 6]*ss[2, 4]) + 
   (ss[4, 6]*ss[5, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/(ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])) + (2*ss[2, 6]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) + (2*ss[3, 4]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) - (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 6]^2*ss[5, 6])/(ss[1, 6]*ss[2, 4]) + (ss[4, 6]^2*ss[5, 6])/
    (ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) - (ss[3, 4]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) - (ss[3, 4]^2*ss[5, 6])/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])) - (ss[4, 5]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + 
     ss[4, 5] + ss[4, 6]) - (2*ss[3, 4]*ss[4, 5]*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 5]^2*ss[5, 6])/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (ss[4, 6]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) - (2*ss[3, 4]*ss[4, 6]*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])) - (ss[4, 6]^2*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) + 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*ss[5, 6])/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*ss[5, 6])/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[3, 4]*ss[5, 6]^2)/(ss[1, 6]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[1, 6]*ss[2, 4]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])) + (ss[3, 4]*ss[5, 6]^2)/
    (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) - (ss[4, 5]*ss[5, 6]^2)/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (ss[4, 5]*ss[5, 6]^2)/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) + (2*ss[3, 4]*ss[4, 5]*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) - (ss[4, 5]^2*ss[5, 6]^2)/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) + 
   (ss[4, 5]^2*ss[5, 6]^2)/(ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + (2*ss[3, 4]*ss[4, 6]*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) + (ss[4, 6]*ss[5, 6]^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) + (ss[4, 6]^2*ss[5, 6]^2)/(ss[1, 6]*ss[2, 4]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 6]^2*ss[5, 6]^2)/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   (ss[3, 4]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 5]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*ss[3, 4]*ss[4, 5]*ss[5, 6]^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (ss[4, 5]^2*ss[5, 6]^2)/
    (ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 6]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*ss[3, 4]*ss[4, 6]*ss[5, 6]^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/
    (ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 6]^2*ss[5, 6]^2)/(ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])))*
  y[1, 6]^2*y[2, 4]^2*y[3, 5]^2 + 
 ((-2*(-ss[1, 6] - ss[2, 6])*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*(-ss[1, 6] - ss[2, 6])*ss[4, 5]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])*ss[4, 6])/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])^2*ss[4, 6])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + (4*ss[4, 5]*ss[5, 6])/
    (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]) + 
   (2*(-ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/(ss[1, 2] - ss[3, 4] - 
     ss[4, 5] - ss[4, 6]) + (2*(-ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])))*y[1, 4]*y[1, 6]*y[2, 4]*
  y[2, 6]*y[3, 5]^2 + 
 (-((ss[4, 5]*ss[4, 6])/(-ss[1, 2] - ss[1, 6] - ss[2, 6])) + 
   (ss[4, 5]*ss[4, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (ss[4, 5]^2*ss[4, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 5]^2*ss[4, 6])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   (ss[4, 5]*ss[4, 6]^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (ss[4, 5]^2*ss[4, 6]^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 5]*ss[4, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) + (ss[4, 5]*ss[4, 6]^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) + (ss[4, 5]^2*ss[4, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 5]^2*ss[4, 6]^2)/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) - 
   (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    ss[2, 6] + (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/ss[2, 6] + (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6]))/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) + (2*ss[4, 5]*ss[4, 6]^2*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (ss[2, 4]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[2, 4]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) - ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) - (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) - (ss[2, 4]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
       ss[3, 4] - ss[5, 6])^2)/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[4, 6]^2*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) - (ss[4, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) + (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (2*ss[4, 5]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) + (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) + (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[2, 4]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[4, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] - 
      ss[4, 6] - ss[5, 6])) - 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 5]*ss[5, 6])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (ss[4, 5]^2*ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[2, 4]*ss[5, 6])/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (2*ss[2, 4]*ss[4, 5]*ss[5, 6])/((ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 5]^2*ss[5, 6])/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[2, 4]^2*ss[5, 6])/((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 6]*ss[5, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*
     ss[2, 6]) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) - (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[2, 4]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) + (ss[4, 6]^2*ss[5, 6])/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) + (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) - 
   (ss[2, 4]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (ss[4, 5]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (ss[2, 4]^2*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (2*ss[2, 4]*ss[4, 5]*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 5]^2*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 6]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (2*ss[2, 4]*ss[4, 6]*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) + 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])) + (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*ss[5, 6])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[2, 4]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     ss[5, 6])/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) + (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2*ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     ss[5, 6])/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[2, 4]*ss[4, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2*ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) + (ss[4, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2*ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[2, 4] + ss[2, 6] + 
      ss[4, 6])) - (2*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (2*ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[2, 4]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[2, 4]*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) - (ss[4, 5]*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (ss[4, 5]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[2, 4]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[2, 4]^2*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[2, 4]*ss[4, 5]*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) + (ss[4, 5]^2*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[2, 4]^2*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 6]*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) + (ss[4, 6]*ss[5, 6]^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) + (2*ss[2, 4]*ss[4, 6]*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) + (ss[4, 6]^2*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 6]^2*ss[5, 6]^2)/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) - 
   (ss[2, 4]*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])) - (ss[4, 5]*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[2, 4]^2*ss[5, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (2*ss[2, 4]*ss[4, 5]*ss[5, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 5]^2*ss[5, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 6]*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])) - (2*ss[2, 4]*ss[4, 6]*ss[5, 6]^2)/
    (ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6]^2)/(ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])))*y[1, 4]^2*
  y[2, 6]^2*y[3, 5]^2 + 
 ((2*(-ss[2, 4] - ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[4, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]))/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   (2*ss[4, 5]*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/(ss[1, 2] + ss[2, 3] + 
     ss[2, 6] - ss[4, 5]))*y[1, 5]*y[1, 6]*y[2, 4]*y[2, 5]*y[3, 4]*y[3, 6] + 
 ((2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])*ss[4, 6])/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])^2*ss[4, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] + ss[2, 4] + 
      ss[3, 4] + ss[4, 5])) - (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] + 
      ss[3, 4] - ss[5, 6])) + (4*ss[4, 5]*ss[5, 6])/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]) + 
   (2*(-ss[2, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/(-ss[1, 2] - ss[2, 3] - 
     ss[2, 4] + ss[5, 6]) + (2*(-ss[2, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) - (2*ss[4, 5]*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*ss[4, 5]^2*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])))*y[1, 4]*y[1, 6]*y[2, 5]^2*y[3, 4]*y[3, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*(ss[2, 4] + ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (4*ss[4, 5]*ss[5, 6])/(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
     ss[5, 6]) + (2*(ss[2, 4] + ss[3, 4])*ss[5, 6]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (2*ss[4, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6] + ss[4, 5] + ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*ss[4, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
       ss[5, 6])^2)/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - 
     ss[4, 6] - ss[5, 6]) - (2*ss[4, 5]^2*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])))*y[1, 5]^2*y[2, 4]*y[2, 6]*
  y[3, 4]*y[3, 6] + ((-2*(ss[2, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (2*ss[4, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]))/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) + 
   (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - 
     ss[4, 6] - ss[5, 6]))*y[1, 4]*y[1, 5]*y[2, 5]*y[2, 6]*y[3, 4]*y[3, 6] + 
 ((4*ss[4, 5]*ss[4, 6])/ss[2, 4] + 
   (2*ss[4, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5] - 
      ss[5, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*ss[4, 6]^2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5] - 
      ss[5, 6]))/(ss[2, 4]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*(-ss[2, 4] - ss[3, 4])*ss[5, 6])/(-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(-ss[2, 4] - ss[3, 4])^2*ss[5, 6])/
    (ss[2, 4]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])) - 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*ss[5, 6])/
    (ss[2, 4]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])) - 
   (2*ss[4, 5]*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - 
     ss[2, 6] + ss[4, 5]) - (2*ss[4, 5]^2*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])))*y[1, 5]*y[1, 6]*
  y[2, 4]^2*y[3, 5]*y[3, 6] + 
 ((2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5])*ss[4, 6])/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + 
     ss[4, 5] + ss[4, 6]) - (2*ss[4, 5]*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]))*y[1, 4]*y[1, 6]*y[2, 4]*
  y[2, 5]*y[3, 5]*y[3, 6] + 
 ((-2*(ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + 
     ss[4, 5] + ss[4, 6]) - (2*ss[4, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6] + ss[4, 5] + ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - 
     ss[4, 6] - ss[5, 6]))*y[1, 4]*y[1, 5]*y[2, 4]*y[2, 6]*y[3, 5]*y[3, 6] + 
 ((2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6])/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (4*ss[4, 5]*ss[4, 6])/(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) - (2*ss[2, 4]*ss[5, 6])/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*ss[2, 4]^2*ss[5, 6])/((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*(ss[2, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6])/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]) + (2*(ss[2, 4] + ss[4, 5] + ss[4, 6])^2*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[4, 5]^2*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] - 
      ss[4, 6] - ss[5, 6])))*y[1, 4]^2*y[2, 5]*y[2, 6]*y[3, 5]*y[3, 6] + 
 (-((ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/ss[2, 4]) + 
   (ss[1, 6]*ss[4, 5])/ss[2, 4] + 
   (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (-ss[2, 4] - ss[2, 6] - ss[4, 6]) - (ss[4, 5]*ss[4, 6])/
    (-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) - 
   (ss[4, 5]*ss[4, 6]^2)/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) + 
   (ss[1, 6]*ss[4, 5]^2)/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6])/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - (ss[4, 5]^2*ss[4, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6]^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (ss[4, 5]^2*ss[4, 6]^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (ss[1, 6]*ss[4, 5])/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[4, 5]*ss[4, 6])/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[1, 6]*ss[4, 5]^2)/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]^2*ss[4, 6])/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]*ss[4, 6])/(ss[2, 4]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 6]^2)/(ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]*ss[4, 6]^2)/(ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 5]*ss[4, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]^2*ss[4, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6]^2)/
    (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]^2*ss[4, 6]^2)/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    ((-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[1, 6]*ss[4, 5]*ss[4, 6])/
    ((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[4, 5]*ss[4, 6]^2)/
    ((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[1, 6]*ss[4, 5]^2*ss[4, 6])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[4, 5]^2*ss[4, 6]^2)/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[3, 4]*ss[5, 6])/(ss[2, 3] + ss[2, 4] + 
     ss[3, 4]) + (ss[3, 4]^2*ss[5, 6])/(ss[2, 4]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])) - (ss[4, 6]*ss[5, 6])/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (ss[4, 6]^2*ss[5, 6])/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) - 
   (ss[3, 4]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (ss[3, 4]^2*ss[5, 6])/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (ss[4, 5]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) - (2*ss[3, 4]*ss[4, 5]*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 5]^2*ss[5, 6])/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (ss[4, 6]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) - (2*ss[3, 4]*ss[4, 6]*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])) - (ss[4, 6]^2*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) + 
   (2*ss[3, 4]*ss[4, 5]*ss[5, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + (ss[4, 5]^2*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*ss[5, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 6]^2*ss[5, 6])/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[4, 5]*ss[5, 6])/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[4, 5]^2*ss[5, 6])/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]*ss[4, 5]*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]^2*ss[5, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     ss[5, 6])/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]*ss[4, 6]*
     ss[5, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5]*ss[4, 6]*
     ss[5, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2*
     ss[5, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (2*ss[1, 6]*ss[4, 5]*ss[5, 6])/
    ((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[1, 6]*ss[4, 5]^2*ss[5, 6])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[3, 4]*ss[5, 6]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (ss[3, 4]^2*ss[5, 6]^2)/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (ss[4, 6]*ss[5, 6]^2)/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - (ss[4, 6]^2*ss[5, 6]^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) - (ss[3, 4]*ss[5, 6]^2)/
    ((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - (ss[3, 4]^2*ss[5, 6]^2)/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 5]*ss[5, 6]^2)/((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[3, 4]*ss[4, 5]*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 5]^2*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 6]*ss[5, 6]^2)/((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[3, 4]*ss[4, 6]*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]*ss[5, 6]^2)/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 5]*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (ss[4, 5]^2*ss[5, 6]^2)/
    (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 6]*ss[5, 6]^2)/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 6]*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/
    (ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 6]^2*ss[5, 6]^2)/(ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]*ss[5, 6]^2)/((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]^2*ss[5, 6]^2)/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[3, 4]*ss[4, 5])/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[4, 5]^2)/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[3, 4]*ss[4, 5]^2)/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[4, 5]^3)/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[4, 5]*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[4, 5]^2*ss[4, 6])/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[3, 4]*ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
      ss[4, 5])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[3, 4]*ss[4, 5]^2)/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[3, 4]*ss[4, 5]^3)/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[4, 5]^2*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
      ss[4, 5])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[4, 5]^2*ss[4, 6])/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[4, 5]^3*ss[4, 6])/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[4, 5]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - (ss[1, 6]^2*ss[4, 5]^2*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])))*y[1, 5]^2*y[2, 4]^2*y[3, 6]^2 + 
 ((-2*ss[1, 6]*ss[4, 5])/(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*ss[1, 6]^2*ss[4, 5])/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6])/(ss[1, 2] - ss[3, 4] - 
     ss[4, 5] - ss[4, 6]) + (4*ss[4, 6]*ss[5, 6])/(-ss[1, 6] - ss[2, 6] - 
     ss[4, 6] - ss[5, 6]) + (2*(-ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - (2*ss[4, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*ss[4, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]))/
    ((-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6]))/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) + 
   (2*ss[4, 5]*(ss[1, 6] + ss[4, 6] + ss[5, 6])^2)/
    ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])))*y[1, 4]*y[1, 5]*y[2, 4]*y[2, 5]*y[3, 6]^2 + 
 (-((ss[1, 6]*ss[2, 4])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])) + 
   (ss[1, 6]*ss[4, 5])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]) + 
   (ss[1, 6]*ss[2, 4])/(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (ss[1, 6]*ss[2, 4]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   (ss[1, 6]*ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6])/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 5]*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[4, 5]^2*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[1, 6]*ss[4, 5])/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[1, 6]*ss[4, 5]^2)/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]*ss[4, 6])/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[4, 5]^2*ss[4, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5]*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[1, 6]*ss[4, 5]^2*ss[4, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     ss[4, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[4, 5]^2*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]*ss[4, 6])/((-ss[1, 6] + ss[2, 3] - ss[4, 6] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]^2*ss[4, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]*ss[4, 6]^2)/((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]^2*ss[4, 6]^2)/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 4]*ss[5, 6])/(ss[1, 2] - ss[3, 4] - 
     ss[4, 5] - ss[4, 6]) + (ss[2, 4]^2*ss[5, 6])/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) - (ss[2, 4]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]) - (ss[4, 5]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]) - (ss[2, 4]^2*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (2*ss[2, 4]*ss[4, 5]*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (ss[4, 5]^2*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (ss[4, 6]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]) - (2*ss[2, 4]*ss[4, 6]*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (ss[4, 6]^2*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) + (ss[4, 5]*ss[5, 6])/(-ss[1, 6] + ss[2, 3] - 
     ss[4, 6] - ss[5, 6]) + (ss[4, 5]^2*ss[5, 6])/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[1, 6]*ss[4, 5]*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[1, 6]*ss[2, 4]*ss[4, 5]*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]^2*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 4]*ss[4, 6]*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[1, 6]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 4]*ss[4, 5]*ss[4, 6]*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     ss[4, 6]*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 6]^2*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]*ss[5, 6])/((-ss[1, 6] + ss[2, 3] - ss[4, 6] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[4, 5]^2*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/((-ss[1, 6] + ss[2, 3] - ss[4, 6] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[4, 5]^2*ss[4, 6]*ss[5, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 4]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 5]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[2, 4]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (2*ss[2, 4]*ss[4, 5]*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 5]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (ss[4, 6]*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (2*ss[2, 4]*ss[4, 6]*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) + (ss[2, 4]*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[4, 5]*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 4]*ss[5, 6]^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 4]^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 4]*ss[4, 5]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 5]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 4]^2*ss[5, 6]^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 4]*ss[4, 6]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 6]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[4, 5]*ss[5, 6]^2)/
    ((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[4, 5]^2*ss[5, 6]^2)/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] - 
      ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6])/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[4, 5]*ss[4, 6])/(ss[1, 6] + ss[2, 6] - 
     ss[3, 4] + ss[5, 6]) - (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 5]*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 5]^2*ss[4, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 5]*ss[4, 6]^2)/((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     ss[4, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[4, 5]^2*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]*ss[5, 6])/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6])/((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (2*ss[4, 5]*ss[4, 6]^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 6]^2*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[1, 6]^2*ss[2, 4]*ss[4, 5])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5])/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - (ss[1, 6]^2*ss[4, 5]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[2, 4]*ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - (ss[1, 6]^2*ss[4, 5]^3)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 5]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5]^3)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[4, 5]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[4, 5]^2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[4, 5]*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[4, 5]^2*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*ss[4, 5]^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[2, 4]*ss[4, 5]^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*ss[4, 5]^3*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])))*y[1, 4]^2*y[2, 5]^2*y[3, 6]^2 + 
 ((-2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*ss[2, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[4, 6]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[4, 6])^2)/(ss[1, 6]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
      ss[4, 5])) - (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   (2*(ss[2, 3] + ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (4*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/ss[1, 6] + 
   (2*(ss[2, 3] + ss[3, 4])*ss[5, 6]^2)/
    (ss[1, 6]*(ss[2, 3] + ss[2, 4] + ss[3, 4])))*y[1, 6]^2*y[2, 3]*y[2, 5]*
  y[3, 4]*y[4, 5] + 
 ((-2*(-ss[1, 6] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(-ss[2, 3] - ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] - 
      ss[2, 4] - ss[3, 4] - ss[4, 5] + ss[5, 6]))/(ss[1, 6] - ss[2, 3] + 
     ss[4, 6] + ss[5, 6]))*y[1, 5]*y[1, 6]*y[2, 3]*y[2, 6]*y[3, 4]*y[4, 5] + 
 ((-2*(-ss[1, 6] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]))*y[1, 3]*y[1, 6]*
  y[2, 5]*y[2, 6]*y[3, 4]*y[4, 5] + 
 ((-2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6])^2)/(ss[2, 6]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) + 
   (4*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/ss[2, 6] - 
   (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] - 
      ss[2, 4] - ss[3, 4] - ss[4, 5] + ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - 
     ss[4, 6] - ss[5, 6]) - (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*
     (ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5] + ss[5, 6]))/
    (ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[3, 4] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (2*ss[5, 6]^2*(-ss[1, 2] - ss[2, 3] + ss[3, 4] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6]))/(ss[2, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])))*
  y[1, 3]*y[1, 5]*y[2, 6]^2*y[3, 4]*y[4, 5] + 
 ((-2*ss[2, 6]*ss[3, 4])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*ss[2, 6]^2*ss[3, 4])/(ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2)/(ss[1, 6]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[3, 4]*(-ss[1, 6] - ss[5, 6]))/(-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*ss[3, 4]*(-ss[1, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])) - 
   (2*(-ss[2, 4] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (4*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[1, 6] - 
   (2*(-ss[2, 4] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])))*y[1, 6]^2*
  y[2, 3]*y[2, 4]*y[3, 5]*y[4, 5] + 
 ((-2*(-ss[1, 6] - ss[2, 6])*ss[3, 4])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[3, 4] + ss[4, 5])*
     ss[4, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(ss[2, 4] + ss[3, 4] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]))*y[1, 4]*y[1, 6]*
  y[2, 3]*y[2, 6]*y[3, 5]*y[4, 5] + 
 ((-2*(-ss[1, 6] - ss[2, 6])*ss[3, 4])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(-ss[2, 4] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]))*y[1, 3]*y[1, 6]*y[2, 4]*
  y[2, 6]*y[3, 5]*y[4, 5] + 
 ((-2*ss[1, 6]*ss[3, 4])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*ss[1, 6]^2*ss[3, 4])/(ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
     ss[5, 6]) + (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) + 
   (4*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[2, 6] - 
   (2*(ss[2, 4] + ss[3, 4] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) - 
   (2*(ss[2, 4] + ss[3, 4] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
       ss[5, 6])^2)/(ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[4, 6]*(ss[1, 6] - ss[2, 3] + ss[2, 6] - ss[3, 4] + ss[4, 6] + 
      ss[5, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*ss[4, 6]^2*(ss[1, 6] - ss[2, 3] + ss[2, 6] - ss[3, 4] + ss[4, 6] + 
      ss[5, 6]))/(ss[2, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])))*y[1, 3]*y[1, 4]*
  y[2, 6]^2*y[3, 5]*y[4, 5] + 
 ((2*(-ss[2, 3] - ss[2, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[2, 6]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5] + 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 6] + ss[4, 6] + 
      ss[5, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]))*y[1, 5]*y[1, 6]*
  y[2, 3]*y[2, 4]*y[3, 6]*y[4, 5] + 
 ((2*(ss[1, 2] + ss[2, 4] + ss[2, 6])*ss[4, 6])/(ss[1, 6] - ss[2, 4] - 
     ss[3, 4] - ss[4, 5]) - (2*ss[2, 6]*(ss[2, 4] + ss[3, 4] + ss[4, 6]))/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   (2*ss[2, 4]*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/(ss[1, 2] + ss[2, 3] + 
     ss[2, 6] - ss[4, 5]))*y[1, 4]*y[1, 6]*y[2, 3]*y[2, 5]*y[3, 6]*y[4, 5] + 
 ((-2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 3] + ss[2, 6] - ss[4, 5]))/(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
     ss[4, 5]) + (2*(-ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[2, 3]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5] + 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]))*y[1, 3]*y[1, 5]*
  y[2, 4]*y[2, 6]*y[3, 6]*y[4, 5] + 
 ((-2*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[4, 5]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4])*ss[3, 4])/(-ss[1, 2] - ss[2, 3] - 
     ss[2, 4] + ss[5, 6]) - (2*ss[2, 3]*(ss[2, 4] + ss[3, 4] + ss[4, 6]))/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]))*y[1, 3]*y[1, 4]*y[2, 5]*
  y[2, 6]*y[3, 6]*y[4, 5] + 
 ((2*ss[2, 6]*(-ss[3, 4] - ss[4, 5]))/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])*ss[4, 6])/(ss[1, 6] + ss[2, 6] - 
     ss[3, 4] + ss[5, 6]) - (2*ss[2, 4]*(ss[2, 6] + ss[4, 6] + ss[5, 6]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]))*y[1, 2]*y[1, 6]*y[2, 5]*
  y[3, 4]*y[3, 6]*y[4, 5] + 
 ((-2*(-ss[1, 2] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (2*ss[2, 3]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5] + 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[4, 6] + ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - 
     ss[5, 6]))*y[1, 2]*y[1, 5]*y[2, 6]*y[3, 4]*y[3, 6]*y[4, 5] + 
 ((2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) - (2*(-ss[1, 2] - ss[2, 4])*ss[5, 6])/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 6] + ss[4, 6] + 
      ss[5, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]))*y[1, 2]*y[1, 6]*
  y[2, 4]*y[3, 5]*y[3, 6]*y[4, 5] + 
 ((-2*(-ss[1, 2] - ss[2, 6])*ss[3, 4])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (2*ss[2, 3]*(ss[2, 4] + ss[3, 4] + ss[4, 6]))/(ss[1, 6] - ss[2, 3] + 
     ss[4, 6] + ss[5, 6]) + (2*ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6]))/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]))*
  y[1, 2]*y[1, 4]*y[2, 6]*y[3, 5]*y[3, 6]*y[4, 5] + 
 ((-2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*(ss[1, 2] + ss[2, 4])*ss[5, 6])/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (4*ss[2, 6]*ss[5, 6])/(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]) + 
   (2*(ss[1, 2] + ss[2, 4])*ss[5, 6]^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] + ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
     ss[5, 6]) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] + ss[5, 6])^2)/
    ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (2*ss[2, 6]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5] + ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - 
     ss[5, 6]) - (2*ss[2, 6]^2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5] + ss[5, 6]))/((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])))*y[1, 2]*y[1, 5]*y[2, 4]*
  y[3, 6]^2*y[4, 5] + 
 ((-2*ss[1, 6]*ss[2, 4])/(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*ss[2, 4]*(ss[1, 6] + ss[2, 6] + ss[4, 6]))/(-ss[1, 2] + ss[3, 4] + 
     ss[4, 5] + ss[4, 6]) + (2*(-ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*ss[2, 6]*(ss[2, 4] + ss[3, 4] + ss[4, 6]))/(-ss[1, 6] + ss[2, 3] - 
     ss[4, 6] - ss[5, 6]) - (2*ss[1, 6]^2*ss[2, 4])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (4*ss[2, 6]*ss[4, 6])/
    (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]) + 
   (2*ss[2, 4]*(ss[1, 6] + ss[2, 6] + ss[4, 6])^2)/
    ((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*(-ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 6]^2)/((-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[2, 6]^2*(ss[2, 4] + ss[3, 4] + ss[4, 6]))/
    ((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])))*y[1, 2]*y[1, 4]*y[2, 5]*y[3, 6]^2*y[4, 5] + 
 ((ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (ss[2, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[2, 3]*ss[4, 5]) + 
   (ss[2, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   (ss[2, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) - 
   (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) - 
   (ss[2, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 6]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (ss[2, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[1, 6]*ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    ss[2, 3] + (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/(ss[2, 3]*ss[4, 5]) + 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) - 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6]*ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[2, 3] + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/(ss[2, 3]*ss[4, 5]) + 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (ss[1, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/(ss[1, 6]*ss[2, 3]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[1, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[1, 6]*ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^3)/
    (ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^3)/
    (ss[1, 6]*ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^3)/
    (ss[1, 6]*ss[2, 3]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (ss[3, 4]^2*ss[5, 6])/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[1, 6]*ss[4, 5]) + 
   (2*ss[2, 6]*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[5, 6])/(ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/(ss[1, 6]*ss[2, 3]*ss[4, 5]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) - 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[1, 6]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/(ss[1, 6]*ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
      ss[4, 5])) + (2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/(ss[1, 6]*ss[2, 3]) + 
   (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) + 
   (2*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[1, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[1, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (ss[3, 4]*ss[5, 6])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (ss[3, 4]^2*ss[5, 6])/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) + 
   (ss[3, 4]*ss[5, 6]^2)/(ss[1, 6]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[1, 6]*ss[2, 3]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])) + (ss[3, 4]*ss[5, 6]^2)/(ss[1, 6]*ss[4, 5]) + 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6]^2)/
    (ss[1, 6]*ss[4, 5]) + (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[5, 6]^2)/(ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6]^2)/
    (ss[1, 6]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) + 
   (2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    (ss[1, 6]*ss[2, 3]*ss[4, 5]) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    (ss[1, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (ss[3, 4]*ss[5, 6]^2)/(ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[2, 3]*ss[4, 5]*(-ss[4, 5] - ss[4, 6] - 
      ss[5, 6])) - ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/(ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/(ss[2, 3]*ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])))*y[1, 6]^2*
  y[2, 3]^2*y[4, 5]^2 + 
 ((-2*(-ss[1, 6] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*(-ss[1, 6] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]) - 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) - 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 5]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (4*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    ss[4, 5] + (2*ss[5, 6]*(-ss[1, 2] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*ss[5, 6]^2*(-ss[1, 2] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 5]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 3]*y[1, 6]*y[2, 3]*
  y[2, 6]*y[4, 5]^2 + 
 (-(((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6])/
     (-ss[1, 2] - ss[1, 6] - ss[2, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6])/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    (ss[2, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    ss[2, 6] + (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (ss[2, 3]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[4, 5]) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[2, 6] + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[4, 5]) - 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^3)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]*
     ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[4, 5]) - 
   (ss[2, 3]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[4, 5]) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]) + (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]) + 
   (ss[2, 3]*ss[5, 6]^2)/(ss[2, 6]*ss[4, 5]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[2, 6]*ss[4, 5]) - 
   (ss[2, 3]*ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])) - ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 6]*ss[4, 5]) + ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6]^2)/(ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) + 
   (ss[2, 3]*ss[5, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (ss[2, 3]*ss[5, 6]^2)/(ss[4, 5]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[4, 6])/((ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    (ss[2, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^3)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/(ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]*ss[5, 6])/(ss[2, 6]*ss[4, 5]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]*
     ss[5, 6])/(ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) - (ss[2, 3]^2*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^
      2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) - (2*ss[2, 3]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^3*ss[5, 6])/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + (ss[2, 3]^2*ss[5, 6]^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[5, 6]^2)/(ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) - (ss[2, 3]^2*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) - (2*ss[2, 3]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6]^2)/(ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    (ss[2, 6]*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*
     ss[5, 6]^2)/(ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[5, 6])/((ss[4, 5] + ss[4, 6] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[5, 6]^2)/(ss[4, 5]*(ss[4, 5] + ss[4, 6] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6]))/((ss[1, 2] + ss[2, 3] + ss[2, 6] - 
      ss[4, 5])*ss[4, 5]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[2, 6]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])))*y[1, 3]^2*y[2, 6]^2*
  y[4, 5]^2 + ((2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4]))/
    (-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]) - 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    (ss[4, 5]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (4*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/ss[4, 5] - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 6] + ss[4, 6] + 
      ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (ss[2, 6] + ss[4, 6] + ss[5, 6]))/(ss[4, 5]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])) + (2*(ss[1, 2] + ss[2, 3])*ss[5, 6])/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) + (2*(ss[1, 2] + ss[2, 3])*ss[5, 6]^2)/
    (ss[4, 5]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 2]*y[1, 6]*y[2, 3]*
  y[3, 6]*y[4, 5]^2 + 
 ((2*(ss[1, 2] + ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (4*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5]))/ss[4, 5] + 
   (2*(ss[1, 2] + ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 3] + ss[2, 6] - ss[4, 5]))/(-ss[1, 2] - ss[2, 3] - ss[2, 6] + 
     ss[4, 5]) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[4, 5]))/
    (ss[4, 5]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (2*ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    (ss[4, 5]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 3]*(-ss[4, 5] - ss[5, 6]))/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) + 
   (2*ss[2, 3]*(-ss[4, 5] - ss[5, 6])^2)/
    (ss[4, 5]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])))*y[1, 2]*y[1, 3]*y[2, 6]*
  y[3, 6]*y[4, 5]^2 + 
 (((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6])/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6])/
    (ss[1, 2]*ss[4, 5]) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]) + 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6])/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) - 
   (ss[1, 2]*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 3]*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*(-ss[1, 6] + ss[2, 3] - 
      ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^
      2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]^2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[1, 2]*(-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2)/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2)/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[2, 6]^2)/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[2, 6]^2)/((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[4, 6])/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[4, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^
      2*ss[2, 6]*ss[4, 6])/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^
      2*ss[2, 6]*ss[4, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*
     ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]) + 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]) + 
   (ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[4, 6]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    ((-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 6]^2)/(ss[1, 2]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 3]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    ((-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - 
   (ss[1, 2]*ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - 
   (ss[2, 3]*ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - 
   (ss[2, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*(-ss[1, 6] + ss[2, 3] - 
      ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]^2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 3]*ss[2, 6]^2*ss[4, 6]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    (ss[1, 2]*(-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]^3*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2)/(ss[1, 2]*(-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 6]*ss[5, 6])/(ss[1, 2] + ss[1, 6] + 
     ss[2, 6]) + (ss[2, 6]^2*ss[5, 6])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (ss[1, 2]*ss[4, 5]) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[5, 6])/(ss[1, 2]*ss[4, 5]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[5, 6])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2*ss[5, 6])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]) - 
   (ss[2, 3]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (ss[2, 3]^2*ss[5, 6])/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[2, 6]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[2, 3]*ss[2, 6]*ss[5, 6])/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[2, 6]*ss[5, 6])/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (ss[2, 6]^2*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) + 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   (2*ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   (ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     ss[5, 6])/(ss[1, 2]*(-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[2, 6]*ss[5, 6])/(ss[1, 2]*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6]*ss[5, 6])/
    (ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2*ss[5, 6])/
    (ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6]*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[4, 6]*ss[5, 6])/(ss[1, 2]*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6]*ss[5, 6])/
    (ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[4, 6]*
     ss[5, 6])/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 6]*
     ss[5, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/(ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 3]*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*ss[5, 6])/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     ss[5, 6])/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (2*ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])*ss[5, 6])/(ss[1, 2]*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     ss[5, 6])/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + 
   (ss[2, 3]*ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
       ss[5, 6])^2*ss[5, 6])/(ss[1, 2]*(-ss[1, 2] - ss[1, 6] - ss[2, 6])*
     ss[4, 5]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]^3*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     ss[5, 6])/(ss[1, 2]*(-ss[1, 2] - ss[1, 6] - ss[2, 6])*ss[4, 5]*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 6]*ss[5, 6]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[4, 5]) + 
   (ss[2, 6]^2*ss[5, 6]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*
     ss[4, 5]) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6]^2)/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (ss[2, 3]*ss[5, 6]^2)/
    (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 3]^2*ss[5, 6]^2)/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[5, 6]^2)/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[5, 6]^2)/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])) + (ss[2, 6]*ss[5, 6]^2)/
    (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[2, 3]*ss[2, 6]*ss[5, 6]^2)/(ss[1, 2]*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[5, 6]^2)/
    (ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 6]^2*ss[5, 6]^2)/(ss[1, 2]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[5, 6]^2)/((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 3]*ss[5, 6]^2)/((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 3]^2*ss[5, 6]^2)/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6]^2)/
    ((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])) - (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[5, 6]^2)/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6]^2)/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 6]*ss[5, 6]^2)/((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[2, 3]*ss[2, 6]*ss[5, 6]^2)/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[5, 6]^2)/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) - 
   (ss[2, 6]^2*ss[5, 6]^2)/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])) + 
   (ss[2, 3]*ss[5, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (ss[2, 3]^2*ss[5, 6])/(ss[1, 2]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]*ss[5, 6]^2)/(ss[4, 5]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[5, 6]^2)/(ss[1, 2]*ss[4, 5]*(ss[4, 5] + ss[4, 6] + 
      ss[5, 6])))*y[1, 2]^2*y[3, 6]^2*y[4, 5]^2 + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[4, 6]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(-ss[2, 3] - ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] + ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
     ss[5, 6]))*y[1, 5]*y[1, 6]*y[2, 3]*y[2, 5]*y[3, 4]*y[4, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[4, 6]))/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[4, 6]))/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 6] - ss[4, 5])) - 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] + 
      ss[3, 4] - ss[5, 6])) + (4*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[5, 6])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]) + 
   (2*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[3, 4] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (2*ss[5, 6]^2*(-ss[1, 2] - ss[2, 3] + ss[3, 4] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6]))/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])))*y[1, 3]*y[1, 6]*y[2, 5]^2*
  y[3, 4]*y[4, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[2, 6] - ss[4, 6]))/((ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*(ss[2, 3] + ss[3, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (4*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]) + 
   (2*(ss[2, 3] + ss[3, 4])*ss[5, 6]^2)/((ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] - 
      ss[2, 4] - ss[3, 4] - ss[4, 5] + ss[5, 6]))/(ss[1, 6] - ss[2, 3] + 
     ss[4, 6] + ss[5, 6]) + (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5] + ss[5, 6])^2)/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])))*y[1, 5]^2*y[2, 3]*y[2, 6]*
  y[3, 4]*y[4, 6] + 
 ((2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] + ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
     ss[5, 6]))*y[1, 3]*y[1, 5]*y[2, 5]*y[2, 6]*y[3, 4]*y[4, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[4, 6]))/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(-ss[2, 3] - ss[2, 4])*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[2, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]))*y[1, 5]*y[1, 6]*y[2, 3]*
  y[2, 4]*y[3, 5]*y[4, 6] + 
 ((-2*ss[2, 3]*(-ss[1, 6] - ss[4, 6]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
     ss[4, 5]) + (2*(ss[1, 2] + ss[2, 3] + ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]))*y[1, 3]*y[1, 6]*y[2, 4]*
  y[2, 5]*y[3, 5]*y[4, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 4] + ss[3, 4] + 
      ss[4, 5]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(-ss[2, 3] - ss[2, 6])*ss[4, 5])/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - 
     ss[5, 6]) - (2*ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + 
      ss[4, 5] + ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]))*y[1, 4]*
  y[1, 5]*y[2, 3]*y[2, 6]*y[3, 5]*y[4, 6] + 
 ((-2*ss[2, 3]*(ss[2, 4] + ss[3, 4] + ss[4, 5]))/(-ss[1, 6] + ss[2, 4] + 
     ss[3, 4] + ss[4, 5]) - (2*ss[2, 4]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + 
      ss[3, 4] - ss[4, 6] - ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4])*ss[3, 4])/(-ss[1, 2] - ss[2, 3] - 
     ss[2, 4] + ss[5, 6]))*y[1, 3]*y[1, 4]*y[2, 5]*y[2, 6]*y[3, 5]*y[4, 6] + 
 ((2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[4, 5]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) - (2*ss[2, 3]*(-ss[1, 6] - ss[4, 6]))/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) - 
   (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]))*y[1, 2]*y[1, 6]*
  y[2, 5]*y[3, 4]*y[3, 5]*y[4, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 6])*ss[4, 5])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[3, 4] - ss[4, 6]))/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]))*y[1, 2]*y[1, 5]*y[2, 6]*
  y[3, 4]*y[3, 5]*y[4, 6] + 
 ((2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4]))/
    (-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4])^2)/
    ((-ss[1, 2] - ss[1, 6] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[4, 6]))/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*(-ss[1, 6] - ss[4, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (4*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 4])*ss[5, 6])/(ss[1, 2] - ss[3, 4] - ss[4, 5] - 
     ss[4, 6]) + (2*(ss[1, 2] + ss[2, 4])*ss[5, 6]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])))*y[1, 2]*y[1, 6]*y[2, 4]*
  y[3, 5]^2*y[4, 6] + 
 ((2*(ss[1, 2] + ss[2, 6])*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (4*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 5])/
    (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 6])*ss[4, 5]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 4] + ss[3, 4] + 
      ss[4, 5]))/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (ss[2, 4] + ss[3, 4] + ss[4, 5]))/((ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   (2*ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[2, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*ss[2, 4]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] + ss[4, 5] - 
      ss[5, 6]))/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) + 
   (2*ss[2, 4]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] + ss[4, 5] - 
       ss[5, 6])^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])))*y[1, 2]*y[1, 4]*y[2, 6]*
  y[3, 5]^2*y[4, 6] + 
 ((2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4])/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])^2*ss[3, 4])/
    ((-ss[2, 3] - ss[2, 4] - ss[3, 4])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (4*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 5])/(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
     ss[5, 6]) - (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[2, 4] - ss[4, 6]))/((ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[3, 4])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[4, 5]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (2*ss[4, 5]^2*(-ss[1, 6] + ss[2, 3] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])))*y[1, 5]^2*y[2, 3]*y[2, 4]*
  y[3, 6]*y[4, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[3, 4] + ss[4, 5]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
     ss[4, 5]) - (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] + 
      ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) + 
   (2*ss[4, 5]*(ss[1, 6] - ss[2, 3] + ss[2, 6] + ss[4, 6] + ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]))*y[1, 4]*y[1, 5]*y[2, 3]*
  y[2, 5]*y[3, 6]*y[4, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5])/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]))/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]))*y[1, 3]*y[1, 5]*y[2, 4]*
  y[2, 5]*y[3, 6]*y[4, 6] + 
 ((4*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5])/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]) + 
   (2*ss[4, 5]*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[4, 5]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*ss[4, 5]^2*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[4, 5]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])) - (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(ss[2, 4] + ss[3, 4] + ss[4, 5]))/(ss[1, 6] - ss[2, 4] - 
     ss[3, 4] - ss[4, 5]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (ss[2, 4] + ss[3, 4] + ss[4, 5]))/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (2*ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[5, 6]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) + 
   (2*ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (2*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*ss[3, 4]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] + 
      ss[3, 4] - ss[5, 6])))*y[1, 3]*y[1, 4]*y[2, 5]^2*y[3, 6]*y[4, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 4])*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] + ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - 
     ss[5, 6]) - (2*ss[2, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + 
      ss[4, 5] + ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]))*y[1, 2]*
  y[1, 5]*y[2, 4]*y[3, 5]*y[3, 6]*y[4, 6] + 
 ((-2*ss[2, 3]*(ss[2, 4] + ss[3, 4] + ss[4, 5]))/(-ss[1, 6] + ss[2, 4] + 
     ss[3, 4] + ss[4, 5]) - (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])*ss[3, 4])/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) + 
   (2*ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]))*y[1, 2]*y[1, 4]*y[2, 5]*
  y[3, 5]*y[3, 6]*y[4, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[4, 6]))/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[4, 6]))/(ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])) + (4*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[2, 3] + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (2*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] + ss[4, 5] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) + 
   (2*(-ss[2, 3] - ss[3, 4])*ss[5, 6])/(-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(-ss[2, 3] - ss[3, 4])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[2, 3] - ss[2, 4] - ss[3, 4])) - 
   (2*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) - 
   (2*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])^2)/
    (ss[2, 3]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 5]*y[1, 6]*y[2, 3]^2*
  y[4, 5]*y[4, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[4, 6]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*(ss[1, 2] - ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]))*y[1, 3]*y[1, 6]*y[2, 3]*y[2, 5]*
  y[4, 5]*y[4, 6] + 
 ((2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*(ss[1, 2] - ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 6] - ss[2, 3] - 
      ss[2, 4] - ss[3, 4] - ss[4, 5] + ss[5, 6]))/(ss[1, 6] - ss[2, 3] + 
     ss[4, 6] + ss[5, 6]))*y[1, 3]*y[1, 5]*y[2, 3]*y[2, 6]*y[4, 5]*y[4, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (2*ss[2, 3]*ss[5, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[2, 6] - ss[4, 6]))/((ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (4*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - ss[4, 6] - ss[5, 6])^2*
     ss[5, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]^2*ss[5, 6])/((ss[4, 5] + ss[4, 6] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 3]^2*
  y[2, 5]*y[2, 6]*y[4, 5]*y[4, 6] + 
 ((2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[4, 6]))/
    (-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) - 
   (2*(-ss[1, 2] - ss[2, 3])*ss[5, 6])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]))*
  y[1, 2]*y[1, 6]*y[2, 3]*y[3, 5]*y[4, 5]*y[4, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 6])*ss[3, 4])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (2*ss[2, 4]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*ss[2, 3]*(-ss[4, 5] - ss[4, 6]))/(ss[4, 5] + ss[4, 6] + ss[5, 6]))*
  y[1, 2]*y[1, 3]*y[2, 6]*y[3, 5]*y[4, 5]*y[4, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 3])*ss[5, 6])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] + 
      ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*ss[2, 6]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4] - ss[4, 5] + 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]))*y[1, 2]*y[1, 5]*
  y[2, 3]*y[3, 6]*y[4, 5]*y[4, 6] + 
 ((-2*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[4, 5]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) - 
   (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])*ss[3, 4])/(ss[1, 6] + ss[2, 6] - 
     ss[3, 4] + ss[5, 6]) + (2*ss[2, 3]*(-ss[4, 5] - ss[4, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]))*y[1, 2]*y[1, 3]*y[2, 5]*y[3, 6]*y[4, 5]*
  y[4, 6] + ((4*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6])/
    ss[1, 2] + (2*ss[2, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (2*ss[2, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4]))/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*(-ss[1, 2] - ss[2, 4])*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) + (2*(-ss[1, 2] - ss[2, 4])^2*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] + 
      ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (ss[1, 6] + ss[2, 6] + ss[5, 6]))/(ss[1, 2]*(-ss[1, 6] - ss[2, 6] + 
      ss[3, 4] - ss[5, 6])) - (2*ss[2, 3]*ss[5, 6])/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) - (2*ss[2, 3]^2*ss[5, 6])/
    (ss[1, 2]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 2]^2*y[3, 5]*y[3, 6]*
  y[4, 5]*y[4, 6] + 
 (-((ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/ss[2, 3]) + 
   (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    ss[2, 3] - (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]) + (ss[1, 6]^2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5]))/((ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]) - (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (ss[1, 6]^2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2)/(ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^3)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[1, 6]^2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2)/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[1, 6]^2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^3)/(ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    ((ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6]))/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6]))/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/(ss[2, 3]*ss[4, 6]) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^3*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/(ss[2, 3]*ss[4, 6]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/(ss[2, 3]*ss[4, 6]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (ss[3, 4]*ss[5, 6])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (ss[3, 4]^2*ss[5, 6])/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/(ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[1, 6]*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[5, 6])/(ss[2, 3]*ss[4, 6]*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/(ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6])/
    ((ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/(ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*ss[5, 6])/(ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[3, 4]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^
      2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^
      2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) - (ss[3, 4]*ss[5, 6])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (ss[3, 4]^2*ss[5, 6])/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6]^2)/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (ss[3, 4]*ss[5, 6]^2)/((ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (ss[3, 4]*ss[5, 6]^2)/(ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) + (ss[3, 4]^2*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[5, 6]^2)/(ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + 
      ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6]^2)/(ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])) + ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*
     ss[5, 6]^2)/(ss[2, 3]*ss[4, 6]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])) - (ss[3, 4]*ss[5, 6]^2)/
    (ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (ss[3, 4]^2*ss[5, 6]^2)/(ss[2, 3]*ss[4, 6]*(-ss[4, 5] - ss[4, 6] - 
      ss[5, 6])) - ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/(ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/(ss[2, 3]*ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    (ss[2, 3]*ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
       ss[5, 6])^2)/(ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - 
      ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6])*ss[5, 6])/((-ss[1, 6] + ss[2, 3] + ss[2, 4] + 
      ss[3, 4] - ss[5, 6])*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 3]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    ((-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    (ss[2, 3]*(-ss[1, 6] + ss[2, 3] + ss[2, 4] + ss[3, 4] - ss[5, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])))*y[1, 5]^2*y[2, 3]^2*
  y[4, 6]^2 + 
 ((-2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (2*ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 6] - ss[4, 6])^2)/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (4*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/ss[4, 6] - 
   (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] + ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - 
     ss[5, 6]) - (2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]))/
    (ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[5, 6]*(-ss[1, 2] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*ss[5, 6]^2*(-ss[1, 2] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 3]*y[1, 5]*y[2, 3]*
  y[2, 5]*y[4, 6]^2 + 
 (-((ss[1, 6]*ss[2, 3])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])) + 
   (ss[1, 6]*ss[2, 3])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (ss[1, 6]*ss[2, 3]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]) - 
   (ss[1, 6]^2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]) - (ss[1, 6]^2*ss[2, 3]*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^3)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[4, 5])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]) + (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[5, 6])/(ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/(ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[2, 3]*ss[5, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) + 
   (ss[2, 3]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 6]) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6]^2)/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) - 
   (ss[2, 3]*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (2*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6])*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[4, 6]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*
     ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[2, 3]*ss[5, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (ss[2, 3]*ss[5, 6]^2)/(ss[4, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[4, 5])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2*ss[4, 5])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^3*ss[4, 5])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2)/((ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^2*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
       ss[4, 5])^3*ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/((ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[5, 6])/(ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (ss[2, 3]^2*ss[5, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6])/((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6])/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 5]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    (ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + (ss[2, 3]^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    (ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - (ss[2, 3]^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) - (2*ss[2, 3]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[2, 3]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*
     ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) - (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*
     ss[5, 6]^2)/((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   ((-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2*ss[5, 6]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[2, 3]^2*ss[5, 6])/((ss[4, 5] + ss[4, 6] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[5, 6]^2)/(ss[4, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - 
      ss[4, 6])*ss[4, 6]) - 
   (ss[1, 6]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] - ss[2, 4] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]))*
  y[1, 3]^2*y[2, 5]^2*y[4, 6]^2 + 
 ((-2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]) + 
   (4*ss[2, 6]*ss[5, 6])/ss[4, 6] + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] + 
      ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (ss[1, 6] + ss[2, 6] + ss[5, 6])^2)/
    (ss[4, 6]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[2, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
      ss[5, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[2, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6] + ss[4, 5] + 
      ss[5, 6]))/(ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*(ss[1, 2] + ss[2, 3])*ss[5, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*(ss[1, 2] + ss[2, 3])*ss[5, 6]^2)/
    (ss[4, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 2]*y[1, 5]*y[2, 3]*
  y[3, 5]*y[4, 6]^2 + 
 ((-2*ss[1, 6]*ss[2, 3])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*ss[1, 6]^2*ss[2, 3])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + (4*ss[2, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ss[4, 6] + (2*(-ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   (2*(-ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
       ss[5, 6])^2)/(ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) - 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[2, 6]^2*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(ss[4, 6]*(ss[2, 4] + ss[2, 6] + ss[4, 6])) + 
   (2*ss[2, 3]*(-ss[4, 6] - ss[5, 6]))/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) + 
   (2*ss[2, 3]*(-ss[4, 6] - ss[5, 6])^2)/
    (ss[4, 6]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])))*y[1, 2]*y[1, 3]*y[2, 5]*
  y[3, 5]*y[4, 6]^2 + 
 ((ss[1, 6]*ss[2, 3])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (ss[1, 6]*ss[2, 3])/(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
     ss[4, 5]) + (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]) + 
   (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[1, 6]*ss[2, 3]^2)/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (ss[2, 6]^2*ss[4, 5])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[4, 5])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[2, 6]*ss[4, 5]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) + 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6])/
    (-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])) - (ss[2, 6]*ss[4, 5])/
    (-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[4, 5])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])) - (ss[2, 6]*ss[4, 5]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + (ss[2, 6]^2*ss[4, 5])/(ss[1, 2]*ss[4, 6]) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*
     ss[4, 5])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[2, 6]^2*ss[4, 5])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[4, 6]) + (ss[2, 6]^2*ss[4, 5]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2)/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[2, 6]^2*ss[4, 5])/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2*ss[4, 5])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[2, 6]^2*ss[4, 5]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) + 
   (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   (ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2)/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6])/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6])/
    (ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6])/
    (ss[1, 2]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2)/
    (ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6]^2)/
    (ss[1, 2]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) - 
   (ss[2, 6]*ss[5, 6])/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[5, 6])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])) - (2*ss[2, 6]*ss[4, 5]*ss[5, 6])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])) + (2*ss[2, 3]*ss[2, 6]*ss[5, 6])/
    (ss[1, 2]*ss[4, 6]) + (ss[2, 6]^2*ss[5, 6])/(ss[1, 2]*ss[4, 6]) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]) + 
   (2*ss[1, 6]*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[5, 6])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[2, 6]*ss[5, 6])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[4, 6]) + 
   (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*
     ss[5, 6])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[2, 6]*ss[5, 6])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[4, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2*ss[5, 6])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + (2*ss[2, 3]*ss[2, 6]*ss[4, 5]*ss[5, 6])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*
     ss[4, 5]*ss[5, 6])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[4, 6]) + (2*ss[2, 6]^2*ss[4, 5]*ss[5, 6])/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) - (ss[2, 6]^2*ss[5, 6])/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     ss[4, 6]) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]^2*
     ss[5, 6])/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (2*ss[2, 6]^2*ss[4, 5]*ss[5, 6])/((ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[2, 3]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (ss[2, 3]^2*ss[5, 6])/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[2, 6]*ss[5, 6])/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[2, 3]*ss[2, 6]*ss[5, 6])/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     ss[2, 6]*ss[5, 6])/(ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (ss[2, 6]^2*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    (ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    (ss[1, 2]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*ss[5, 6])/
    (ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[2, 6]*ss[5, 6])/
    (ss[1, 2]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) - 
   (ss[2, 6]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) + 
   (ss[2, 3]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]) + (ss[2, 3]^2*ss[5, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]) + 
   (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + (2*ss[2, 3]*ss[2, 6]*ss[5, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) + (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*
     ss[5, 6]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]) + (ss[2, 6]^2*ss[5, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]) - (ss[2, 6]^2*ss[5, 6]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[2, 6] - ss[4, 6])*ss[4, 6]) - 
   (ss[2, 3]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[2, 3]^2*ss[5, 6]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6]^2)/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[2, 6]*ss[5, 6]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*ss[2, 3]*ss[2, 6]*ss[5, 6]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])) - (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[2, 6]*
     ss[5, 6]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[2, 6]^2*ss[5, 6]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6]^2)/
    (ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) + 
   ((-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6]^2)/
    (ss[1, 2]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) - 
   (ss[1, 2]*ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[1, 2]*ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^3)/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) + (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - 
      ss[2, 6])*ss[4, 5])/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 5])/
    (ss[1, 2]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[4, 5])/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[4, 5])/(ss[1, 2]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^3*ss[4, 5])/
    (ss[1, 2]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[5, 6])/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    (ss[1, 2]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*ss[5, 6])/
    ((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[2, 3]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*
     ss[5, 6])/(ss[1, 2]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[1, 6]^2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^3*ss[5, 6])/
    (ss[1, 2]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) + 
   (ss[2, 3]*ss[5, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (ss[2, 3]^2*ss[5, 6])/(ss[1, 2]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]*ss[5, 6]^2)/(ss[4, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[5, 6]^2)/(ss[1, 2]*ss[4, 6]*(ss[4, 5] + ss[4, 6] + 
      ss[5, 6])))*y[1, 2]^2*y[3, 5]^2*y[4, 6]^2 + 
 ((2*(ss[1, 2] + ss[2, 4] + ss[2, 6])*ss[4, 6])/(ss[1, 6] - ss[2, 4] - 
     ss[3, 4] - ss[4, 5]) - (2*ss[2, 4]*(-ss[1, 6] - ss[5, 6]))/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*ss[2, 6]*(ss[2, 4] + ss[4, 5] + ss[4, 6]))/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]))*y[1, 4]*y[1, 6]*y[2, 3]*y[2, 5]*y[3, 4]*y[5, 6] + 
 ((-2*ss[2, 3]*(-ss[1, 6] - ss[5, 6]))/(-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(ss[1, 2] + ss[2, 3] + ss[2, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*ss[2, 6]*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]))*y[1, 3]*y[1, 6]*
  y[2, 4]*y[2, 5]*y[3, 4]*y[5, 6] + 
 ((-2*ss[2, 4]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4]))/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 4] + ss[4, 5] + 
      ss[4, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) + 
   (2*(-ss[2, 3] - ss[2, 6])*ss[4, 5])/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - 
     ss[5, 6]))*y[1, 4]*y[1, 5]*y[2, 3]*y[2, 6]*y[3, 4]*y[5, 6] + 
 ((-2*ss[2, 3]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4]))/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(-ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] - 
      ss[3, 4] - ss[4, 5] - ss[4, 6] - ss[5, 6]))/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]))*y[1, 3]*y[1, 5]*y[2, 4]*y[2, 6]*y[3, 4]*y[5, 6] + 
 ((2*ss[2, 6]*(-ss[3, 4] - ss[4, 5]))/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*ss[2, 6]*(-ss[3, 4] - ss[4, 5])^2)/((-ss[1, 2] - ss[1, 6] - ss[2, 6])*
     ss[3, 4]) + (4*ss[2, 4]*ss[4, 6])/ss[3, 4] - 
   (2*ss[2, 4]*(-ss[1, 6] - ss[5, 6]))/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[2, 4]^2*(-ss[1, 6] - ss[5, 6]))/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*(-ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6])/(-ss[1, 6] - ss[2, 6] + 
     ss[3, 4] - ss[5, 6]) + (2*(-ss[2, 3] - ss[2, 4] - ss[2, 6])*ss[4, 6]^2)/
    (ss[3, 4]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) - 
   (2*ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*ss[2, 6]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2)/
    (ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])))*y[1, 2]*y[1, 6]*
  y[2, 5]*y[3, 4]^2*y[5, 6] + 
 ((-2*ss[2, 4]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4]))/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[2, 4]^2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4]))/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*(ss[1, 2] + ss[2, 6])*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (4*ss[2, 4]*ss[4, 5])/ss[3, 4] + (2*(ss[1, 2] + ss[2, 6])*ss[4, 5]^2)/
    ((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[3, 4]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2)/
    (ss[3, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[3, 4] - ss[4, 6]))/
    (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[3, 4] - ss[4, 6])^2)/
    (ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])))*y[1, 2]*y[1, 5]*
  y[2, 6]*y[3, 4]^2*y[5, 6] + 
 ((2*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[3, 4] + ss[4, 5])*
     ss[4, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) - 
   (2*ss[3, 4]*(-ss[1, 6] - ss[5, 6]))/(-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*(ss[3, 4] + ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]))*y[1, 4]*
  y[1, 6]*y[2, 3]*y[2, 4]*y[3, 5]*y[5, 6] + 
 ((4*ss[3, 4]*ss[4, 6])/ss[2, 4] - (2*ss[3, 4]*(-ss[1, 6] - ss[5, 6]))/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) - (2*ss[3, 4]^2*(-ss[1, 6] - ss[5, 6]))/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (2*(-ss[2, 4] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   (2*(-ss[2, 4] - ss[4, 5])^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])) - 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 6]*(ss[1, 6] - ss[2, 3] + ss[2, 6] - ss[3, 4] + ss[4, 6] + 
      ss[5, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) + 
   (2*ss[4, 6]^2*(ss[1, 6] - ss[2, 3] + ss[2, 6] - ss[3, 4] + ss[4, 6] + 
      ss[5, 6]))/(ss[2, 4]*(ss[2, 4] + ss[2, 6] + ss[4, 6])))*y[1, 3]*y[1, 6]*
  y[2, 4]^2*y[3, 5]*y[5, 6] + 
 ((2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (4*ss[3, 4]*ss[4, 6])/(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2)/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) - 
   (2*ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*ss[2, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) - (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*ss[3, 4]^2*(-ss[2, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + (2*(ss[2, 4] + ss[3, 4] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) + 
   (2*(ss[2, 4] + ss[3, 4] + ss[4, 6])^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])))*y[1, 4]^2*y[2, 3]*y[2, 6]*
  y[3, 5]*y[5, 6] + 
 ((-2*(ss[3, 4] + ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + 
     ss[5, 6]))*y[1, 3]*y[1, 4]*y[2, 4]*y[2, 6]*y[3, 5]*y[5, 6] + 
 ((2*ss[2, 6]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[4, 5]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) - (2*ss[2, 3]*(-ss[1, 6] - ss[5, 6]))/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*(-ss[1, 2] - ss[2, 4])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]))*y[1, 2]*y[1, 6]*y[2, 4]*
  y[3, 4]*y[3, 5]*y[5, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 6])*ss[4, 5])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 4] + ss[4, 5] + 
      ss[4, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) + 
   (2*ss[2, 4]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] + ss[4, 5] - 
      ss[5, 6]))/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]))*y[1, 2]*y[1, 4]*
  y[2, 6]*y[3, 4]*y[3, 5]*y[5, 6] + 
 ((-2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4])/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[3, 4] + ss[4, 5] + ss[4, 6]))/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) + (2*ss[4, 5]*(ss[1, 6] - ss[2, 3] + ss[2, 6] + ss[4, 6] + 
      ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]))*y[1, 4]*
  y[1, 5]*y[2, 3]*y[2, 4]*y[3, 6]*y[5, 6] + 
 ((-2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4])/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]^2)/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (4*ss[3, 4]*ss[4, 5])/ss[2, 4] + 
   (2*ss[4, 5]*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[4, 5]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*ss[4, 5]^2*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[4, 5]))/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[4, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[4, 6])^2)/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])^2)/
    (ss[2, 4]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])))*y[1, 3]*y[1, 5]*
  y[2, 4]^2*y[3, 6]*y[5, 6] + 
 ((2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[3, 4] + ss[4, 5]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
     ss[4, 5]) - (2*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (4*ss[3, 4]*ss[4, 5])/(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[3, 4] + ss[4, 5])^2)/
    ((-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) - (2*ss[2, 4]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5]))/((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*ss[4, 5]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (2*ss[4, 5]^2*(-ss[1, 6] + ss[2, 3] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 6] + ss[2, 3] - 
      ss[4, 6] - ss[5, 6])) - (2*ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] + 
      ss[2, 6] - ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*ss[3, 4]^2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])))*y[1, 4]^2*y[2, 3]*y[2, 5]*y[3, 6]*y[5, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5])/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[3, 4] + ss[4, 5] + ss[4, 6]))/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
     ss[4, 6]) + (2*ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - 
      ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]))*y[1, 3]*
  y[1, 4]*y[2, 4]*y[2, 5]*y[3, 6]*y[5, 6] + 
 ((-2*ss[2, 3]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4]))/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*(-ss[1, 2] - ss[2, 4])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[4, 6] + ss[5, 6]))/(-ss[1, 6] - ss[2, 6] + ss[3, 4] - 
     ss[5, 6]))*y[1, 2]*y[1, 5]*y[2, 4]*y[3, 4]*y[3, 6]*y[5, 6] + 
 ((2*ss[2, 4]*(ss[1, 6] + ss[2, 6] + ss[4, 6]))/(ss[1, 2] - ss[3, 4] - 
     ss[4, 5] - ss[4, 6]) - (2*ss[2, 6]*(ss[2, 4] + ss[4, 5] + ss[4, 6]))/
    (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])*ss[4, 6])/(ss[1, 6] + ss[2, 6] - 
     ss[3, 4] + ss[5, 6]))*y[1, 2]*y[1, 4]*y[2, 5]*y[3, 4]*y[3, 6]*y[5, 6] + 
 ((2*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[3, 4] + ss[4, 5])*
     ss[4, 6])/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*(-ss[1, 2] - ss[1, 6] - ss[2, 3] - ss[2, 6] + ss[3, 4] + ss[4, 5])^2*
     ss[4, 6])/(ss[2, 3]*(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5])) - 
   (2*ss[3, 4]*(-ss[1, 6] - ss[5, 6]))/(ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*ss[3, 4]^2*(-ss[1, 6] - ss[5, 6]))/
    (ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (4*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[2, 3] + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6]) + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
       ss[5, 6])^2)/(ss[2, 3]*(-ss[1, 6] + ss[2, 3] - ss[4, 6] - ss[5, 6])) - 
   (2*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) - 
   (2*ss[4, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])^2)/
    (ss[2, 3]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 4]*y[1, 6]*y[2, 3]^2*
  y[4, 5]*y[5, 6] + ((-2*ss[3, 4]*(-ss[1, 6] - ss[5, 6]))/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(-ss[2, 4] - ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) - 
   (2*ss[4, 6]*(ss[1, 2] - ss[4, 5] - ss[4, 6] - ss[5, 6]))/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]))*y[1, 3]*y[1, 6]*y[2, 3]*y[2, 4]*
  y[4, 5]*y[5, 6] + 
 ((-2*ss[4, 6]*(ss[1, 2] - ss[4, 5] - ss[4, 6] - ss[5, 6]))/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) + (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*(ss[2, 4] + ss[3, 4] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]))*y[1, 3]*y[1, 4]*
  y[2, 3]*y[2, 6]*y[4, 5]*y[5, 6] + 
 ((2*(ss[2, 4] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + 
     ss[5, 6]) - (2*ss[2, 3]*ss[4, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (4*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*(ss[2, 4] + ss[4, 5])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[4, 6]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
       ss[5, 6])^2)/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[3, 4]^2*(-ss[2, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - (2*ss[2, 3]^2*ss[4, 6])/
    ((ss[4, 5] + ss[4, 6] + ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])))*y[1, 3]^2*y[2, 4]*y[2, 6]*y[4, 5]*y[5, 6] + 
 ((2*ss[2, 6]*(-ss[3, 4] - ss[4, 5]))/(ss[1, 2] + ss[1, 6] + ss[2, 6]) - 
   (2*ss[2, 4]*(-ss[1, 6] - ss[5, 6]))/(-ss[2, 3] - ss[2, 4] - ss[3, 4]) - 
   (2*(-ss[1, 2] - ss[2, 3])*ss[4, 6])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]))*
  y[1, 2]*y[1, 6]*y[2, 3]*y[3, 4]*y[4, 5]*y[5, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[2, 3] - 
      ss[3, 4] - ss[4, 5] - ss[4, 6] - ss[5, 6]))/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]) + (2*ss[2, 3]*(-ss[4, 5] - ss[5, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]))*y[1, 2]*y[1, 3]*y[2, 6]*y[3, 4]*y[4, 5]*
  y[5, 6] + ((2*ss[2, 4]*(ss[1, 6] + ss[2, 6] + ss[4, 6]))/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3])*ss[4, 6])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[2, 6]*(ss[2, 4] + ss[3, 4] + ss[4, 6]))/(ss[1, 6] - ss[2, 3] + 
     ss[4, 6] + ss[5, 6]))*y[1, 2]*y[1, 4]*y[2, 3]*y[3, 6]*y[4, 5]*y[5, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[1, 2] + ss[1, 6] + 
      ss[2, 3] + ss[2, 6] - ss[4, 5]))/(ss[1, 2] + ss[2, 3] + ss[2, 6] - 
     ss[4, 5]) - (2*(-ss[1, 2] - ss[2, 4])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5]))/(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) + 
   (2*ss[2, 3]*(-ss[4, 5] - ss[5, 6]))/(ss[4, 5] + ss[4, 6] + ss[5, 6]))*
  y[1, 2]*y[1, 3]*y[2, 4]*y[3, 6]*y[4, 5]*y[5, 6] + 
 ((4*ss[2, 4]*ss[2, 6])/ss[1, 2] + (2*ss[2, 6]*(ss[3, 4] + ss[4, 5]))/
    (ss[1, 2] + ss[1, 6] + ss[2, 6]) + (2*ss[2, 6]^2*(ss[3, 4] + ss[4, 5]))/
    (ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) - 
   (2*ss[2, 4]*(ss[1, 6] + ss[2, 6] + ss[4, 6]))/(ss[1, 2] - ss[3, 4] - 
     ss[4, 5] - ss[4, 6]) - (2*ss[2, 4]^2*(ss[1, 6] + ss[2, 6] + ss[4, 6]))/
    (ss[1, 2]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])*ss[4, 6])/(ss[1, 6] + ss[2, 6] - 
     ss[3, 4] + ss[5, 6]) + (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])^2*ss[4, 6])/
    (ss[1, 2]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[2, 3]*ss[4, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) - 
   (2*ss[2, 3]^2*ss[4, 6])/(ss[1, 2]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*
  y[1, 2]^2*y[3, 4]*y[3, 6]*y[4, 5]*y[5, 6] + 
 ((-2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4])/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) - 
   (2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4]^2)/
    (ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (4*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    ss[2, 3] + (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   (2*(-ss[2, 4] - ss[3, 4] - ss[4, 5])*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
       ss[3, 4] - ss[4, 5])^2)/(ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - 
      ss[4, 5])) + (2*ss[4, 5]*(ss[1, 6] - ss[2, 3] + ss[2, 6] + ss[4, 6] + 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) + 
   (2*ss[4, 5]*(ss[1, 6] - ss[2, 3] + ss[2, 6] + ss[4, 6] + ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) - 
   (2*ss[4, 5]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])^2)/
    (ss[2, 3]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 4]*y[1, 5]*y[2, 3]^2*
  y[4, 6]*y[5, 6] + 
 ((-2*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4])*ss[3, 4])/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[4, 5]*(ss[1, 2] - ss[4, 5] - ss[4, 6] - ss[5, 6]))/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]))*y[1, 3]*y[1, 5]*y[2, 3]*y[2, 4]*
  y[4, 6]*y[5, 6] + 
 ((-2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[3, 4] + ss[4, 5]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + 
     ss[4, 5]) - (2*ss[4, 5]*(ss[1, 2] - ss[4, 5] - ss[4, 6] - ss[5, 6]))/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) + 
   (2*ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]))*y[1, 3]*y[1, 4]*y[2, 3]*
  y[2, 5]*y[4, 6]*y[5, 6] + 
 ((2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[4, 5])*ss[4, 5])/
    (ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     (ss[2, 4] + ss[4, 6]))/(ss[2, 4] + ss[2, 6] + ss[4, 6]) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*ss[2, 3]*ss[4, 5])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (4*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5]))/
    (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 3] + ss[2, 6] - ss[4, 5])^2*ss[4, 5])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 6] - ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     (ss[2, 4] + ss[4, 6]))/((ss[2, 4] + ss[2, 6] + ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[3, 4]^2*(ss[1, 2] + ss[2, 3] + ss[2, 4] + ss[2, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - (2*ss[2, 3]^2*ss[4, 5])/
    ((ss[4, 5] + ss[4, 6] + ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])))*y[1, 3]^2*y[2, 4]*y[2, 5]*y[4, 6]*y[5, 6] + 
 ((-2*ss[2, 4]*(ss[1, 6] - ss[2, 3] - ss[2, 4] - ss[3, 4]))/
    (-ss[2, 3] - ss[2, 4] - ss[3, 4]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(-ss[3, 4] - ss[4, 6]))/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3])*ss[4, 5])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]))*
  y[1, 2]*y[1, 5]*y[2, 3]*y[3, 4]*y[4, 6]*y[5, 6] + 
 ((-2*ss[2, 6]*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6]) - 
   (2*(ss[2, 3] + ss[2, 4] + ss[2, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) + 
   (2*ss[2, 3]*(-ss[4, 6] - ss[5, 6]))/(ss[4, 5] + ss[4, 6] + ss[5, 6]))*
  y[1, 2]*y[1, 3]*y[2, 5]*y[3, 4]*y[4, 6]*y[5, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[2, 4] + ss[3, 4] + 
      ss[4, 5]))/(-ss[1, 6] + ss[2, 4] + ss[3, 4] + ss[4, 5]) + 
   (2*ss[2, 4]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] + ss[4, 5] - 
      ss[5, 6]))/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*(-ss[1, 2] - ss[2, 3])*ss[4, 5])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]))*
  y[1, 2]*y[1, 4]*y[2, 3]*y[3, 5]*y[4, 6]*y[5, 6] + 
 ((-2*(-ss[1, 2] - ss[2, 4])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[2, 6]*(-ss[1, 6] + ss[2, 3] - ss[2, 6] + ss[3, 4] - ss[4, 6] - 
      ss[5, 6]))/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) + 
   (2*ss[2, 3]*(-ss[4, 6] - ss[5, 6]))/(ss[4, 5] + ss[4, 6] + ss[5, 6]))*
  y[1, 2]*y[1, 3]*y[2, 4]*y[3, 5]*y[4, 6]*y[5, 6] + 
 ((4*ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6]))/ss[1, 2] + 
   (2*(-ss[1, 2] - ss[2, 6])*ss[4, 5])/(-ss[1, 2] - ss[1, 6] - ss[2, 6]) + 
   (2*(-ss[1, 2] - ss[2, 6])^2*ss[4, 5])/
    (ss[1, 2]*(-ss[1, 2] - ss[1, 6] - ss[2, 6])) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])*(ss[3, 4] + ss[4, 6]))/
    (-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6]) + 
   (2*(-ss[1, 2] - ss[2, 3] - ss[2, 4] - ss[2, 6])^2*(ss[3, 4] + ss[4, 6]))/
    (ss[1, 2]*(-ss[1, 6] - ss[2, 6] + ss[3, 4] - ss[5, 6])) - 
   (2*ss[2, 4]*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] + ss[4, 5] - 
      ss[5, 6]))/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*ss[2, 4]^2*(-ss[1, 2] - ss[1, 6] - ss[2, 6] + ss[3, 4] + ss[4, 5] - 
      ss[5, 6]))/(ss[1, 2]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])) - 
   (2*ss[2, 3]*ss[4, 5])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) - 
   (2*ss[2, 3]^2*ss[4, 5])/(ss[1, 2]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*
  y[1, 2]^2*y[3, 4]*y[3, 5]*y[4, 6]*y[5, 6] + 
 (-((ss[1, 6]*ss[2, 4])/ss[2, 3]) + (ss[1, 6]*ss[3, 4])/ss[2, 3] + 
   (ss[1, 6]*ss[2, 4])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (ss[1, 6]*ss[2, 4]^2)/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) + 
   (ss[1, 6]*ss[3, 4]^2)/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6])/(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])) + 
   (ss[3, 4]^2*ss[4, 6])/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) + (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6])/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2)/((ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 4] - ss[3, 4] - ss[4, 5])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (ss[2, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) - (ss[3, 4]*ss[4, 6])/(-ss[4, 5] - ss[4, 6] - 
     ss[5, 6]) - (ss[3, 4]^2*ss[4, 6])/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - 
      ss[5, 6])) - ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6])/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6])/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6])/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) - 
   (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]^2*ss[4, 6])/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[1, 6]*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6])/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*ss[5, 6]) + (ss[3, 4]^2*ss[4, 6]^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2)/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2)/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6]) + ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*
     ss[4, 6]^2)/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6]) - (ss[1, 6]^2*ss[2, 4]*ss[3, 4])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[3, 4]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[2, 4]*ss[3, 4]^2)/
    (ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[3, 4]^3)/
    (ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[3, 4]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[3, 4]^2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     ss[5, 6]) + (ss[1, 6]^2*ss[2, 4]*ss[3, 4]^2*(ss[1, 2] + ss[1, 6] + 
      ss[2, 6] - ss[3, 4] - ss[4, 5]))/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[3, 4]^3*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5]))/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) - 
   (ss[1, 6]^2*ss[3, 4]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6]))/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[3, 4]^2*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6]))/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (2*ss[1, 6]*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*ss[5, 6]) + (2*ss[1, 6]*ss[2, 4]*ss[3, 4]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[1, 6]*ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[2, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[1, 6]*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6]) + (2*ss[2, 4]*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*ss[5, 6]) + (2*ss[3, 4]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*ss[5, 6]) + (2*ss[2, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - 
      ss[3, 4] - ss[4, 5])*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6]) + (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - 
      ss[4, 5])*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[3, 4]*ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[2, 4]*ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[3, 4]^3*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     ss[5, 6]) + (ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*ss[5, 6]) + 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*ss[5, 6]) + 
   (ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[2, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[2, 4]*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[2, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[2, 4] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[2, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) - 
   (ss[3, 4]*ss[4, 6]^2)/((-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) - 
   (ss[3, 4]^2*ss[4, 6]^2)/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])*
     ss[5, 6]) - ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2)/((-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) - 
   (2*ss[3, 4]*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*
     ss[4, 6]^2)/(ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) - 
   ((ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])^2*ss[4, 6]^2)/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) - 
   (2*ss[3, 4]*ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) - 
   (2*(ss[1, 2] + ss[1, 6] + ss[2, 6] - ss[3, 4] - ss[4, 5])*ss[4, 6]^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[4, 5] - ss[4, 6] - ss[5, 6])*ss[5, 6]) + 
   (ss[1, 6]*ss[3, 4])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (ss[1, 6]*ss[3, 4]^2)/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[3, 4]*ss[4, 6])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (ss[3, 4]^2*ss[4, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + (2*ss[1, 6]*ss[3, 4]*ss[4, 6])/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]^2*ss[4, 6])/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[3, 4]*ss[4, 6]^2)/(ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + 
      ss[5, 6])) + (ss[3, 4]^2*ss[4, 6]^2)/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*ss[3, 4]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) - 
   (ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   (ss[2, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - (2*ss[2, 4]*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6]) - 
   (2*ss[2, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*(ss[1, 6] - ss[2, 3] + 
      ss[4, 6] + ss[5, 6])) - 
   (ss[2, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[2, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 4]*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 3]*(-ss[2, 4] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     (ss[1, 6] - ss[2, 3] + ss[4, 6] + ss[5, 6])))*y[1, 4]^2*y[2, 3]^2*
  y[5, 6]^2 + ((-2*ss[1, 6]*ss[3, 4])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6]))/(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
     ss[5, 6]) - (2*(ss[3, 4] + ss[4, 5] + ss[4, 6])*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) - 
   (2*ss[1, 6]^2*ss[3, 4])/((ss[2, 3] + ss[2, 4] + ss[3, 4])*ss[5, 6]) + 
   (2*ss[3, 4]*(-ss[2, 6] - ss[5, 6])^2)/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) + 
   (4*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[5, 6] - 
   (2*(ss[3, 4] + ss[4, 5] + ss[4, 6])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
       ss[5, 6])^2)/((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[4, 6]*(-ss[1, 2] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*ss[4, 6]^2*(-ss[1, 2] + ss[4, 5] + ss[4, 6] + ss[5, 6]))/
    (ss[5, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 3]*y[1, 4]*y[2, 3]*
  y[2, 4]*y[5, 6]^2 + (-((ss[1, 6]*ss[2, 3])/ss[2, 4]) + 
   (ss[1, 6]*ss[3, 4])/ss[2, 4] + (ss[1, 6]*ss[2, 3])/
    (ss[2, 3] + ss[2, 4] + ss[3, 4]) + (ss[1, 6]*ss[2, 3]^2)/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])) - 
   (ss[2, 3]*ss[4, 6])/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (ss[3, 4]*ss[4, 6])/(-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (ss[2, 3]*ss[4, 6]^2)/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) - 
   (ss[3, 4]*ss[4, 6]^2)/(ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) + 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5]) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])) - 
   (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[2, 4] - ss[2, 6] - ss[4, 6]) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])) - 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[3, 4]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6]) - 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])) + 
   (2*ss[1, 6]*ss[3, 4]*ss[4, 6])/(ss[2, 4]*ss[5, 6]) + 
   (ss[2, 3]*ss[4, 6]^2)/(ss[2, 4]*ss[5, 6]) + (ss[3, 4]*ss[4, 6]^2)/
    (ss[2, 4]*ss[5, 6]) - (ss[1, 6]^2*ss[2, 3]*ss[3, 4])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[3, 4]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[2, 3]*ss[3, 4]^2)/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[3, 4]^3)/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[3, 4]*ss[4, 5])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[3, 4]^2*ss[4, 5])/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[3, 4]*ss[4, 6])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[3, 4]^2*ss[4, 6])/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) - 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (2*ss[3, 4]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) + 
   (ss[1, 6]*ss[3, 4])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (ss[3, 4]*ss[4, 6])/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) + 
   (2*ss[1, 6]*ss[3, 4]*ss[4, 6])/(ss[5, 6]*(-ss[1, 2] - ss[2, 3] - 
      ss[2, 4] + ss[5, 6])) + (ss[3, 4]*ss[4, 6]^2)/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[3, 4]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (ss[2, 3]*ss[4, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (ss[2, 3]*ss[4, 6]^2)/(ss[5, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]*ss[3, 4]^2)/(ss[2, 4]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) - (ss[2, 3]^2*ss[4, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) - (2*ss[2, 3]*ss[3, 4]*ss[4, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) - (ss[3, 4]^2*ss[4, 6])/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) - (ss[2, 3]^2*ss[4, 6]^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - (2*ss[2, 3]*ss[3, 4]*ss[4, 6]^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - (ss[3, 4]^2*ss[4, 6]^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) - (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/((-ss[2, 4] - ss[2, 6] - ss[4, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[2, 3]*ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (2*ss[3, 4]*ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[1, 2] - ss[2, 3] - ss[2, 6] + ss[4, 5])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) - 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*(-ss[2, 4] - ss[2, 6] - ss[4, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[2, 3]*ss[3, 4]*ss[4, 6])/(ss[2, 4]*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]^2*ss[4, 6])/(ss[2, 4]*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[4, 6]^2)/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + (2*ss[2, 3]*ss[3, 4]*ss[4, 6]^2)/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[3, 4]^2*ss[4, 6]^2)/(ss[2, 4]*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[3, 4]^2*ss[4, 5])/((ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[1, 6]^2*ss[2, 3]*ss[3, 4]^2*ss[4, 5])/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*ss[3, 4]^3*ss[4, 5])/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*ss[3, 4]^2*ss[4, 6])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[1, 6]^2*ss[2, 3]*ss[3, 4]^2*ss[4, 6])/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + (ss[1, 6]^2*ss[3, 4]^3*ss[4, 6])/
    (ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + (2*ss[1, 6]*ss[3, 4]^2*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[1, 6]*ss[3, 4]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + (2*ss[2, 3]*ss[3, 4]*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[3, 4]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + (2*ss[2, 3]*ss[4, 5]*ss[4, 6]*
     (-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[3, 4]*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - 
      ss[4, 6] - ss[5, 6]))/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[2, 3]*ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[3, 4]*ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
      ss[5, 6]))/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 5]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[4, 5]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^
      2)/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[3, 4]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (2*ss[4, 5]*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - 
       ss[5, 6])^2)/(ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + 
      ss[4, 6] + ss[5, 6])) + 
   (ss[4, 6]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[2, 4]*ss[5, 6]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[1, 6]*ss[3, 4]^2)/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + (ss[3, 4]^2*ss[4, 6])/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    ((-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*(-ss[1, 2] - ss[2, 3] + 
      ss[4, 5] + ss[4, 6] + ss[5, 6])) + (2*ss[1, 6]*ss[3, 4]^2*ss[4, 6])/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[3, 4]^2*ss[4, 6]^2)/(ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + 
      ss[5, 6])*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[1, 6]*ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (2*ss[3, 4]^2*ss[4, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[3, 4]^2*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[4, 6])/((ss[4, 5] + ss[4, 6] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[4, 6]^2)/(ss[5, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])*
     (-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + ss[5, 6])) - 
   (ss[1, 6]^2*ss[3, 4]*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6]))/((ss[2, 3] + ss[2, 4] + ss[3, 4])*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) - 
   (ss[1, 6]^2*ss[3, 4]^2*(-ss[1, 2] - ss[2, 3] + ss[4, 5] + ss[4, 6] + 
      ss[5, 6]))/(ss[2, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]))*y[1, 3]^2*
  y[2, 4]^2*y[5, 6]^2 + 
 ((-2*ss[1, 6]*ss[2, 4])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (2*ss[2, 4]*(ss[1, 6] + ss[2, 6] + ss[4, 6]))/(-ss[1, 2] + ss[3, 4] + 
     ss[4, 5] + ss[4, 6]) - (2*ss[1, 6]^2*ss[2, 4])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*ss[5, 6]) + 
   (4*ss[2, 6]*ss[4, 6])/ss[5, 6] + 
   (2*ss[2, 4]*(ss[1, 6] + ss[2, 6] + ss[4, 6])^2)/
    ((-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (2*ss[2, 6]*(ss[2, 4] + ss[4, 5] + ss[4, 6]))/(-ss[1, 2] - ss[2, 3] - 
     ss[2, 4] + ss[5, 6]) - (2*ss[2, 6]^2*(ss[2, 4] + ss[4, 5] + ss[4, 6]))/
    (ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])) + 
   (2*(ss[1, 2] + ss[2, 3])*ss[4, 6])/(ss[4, 5] + ss[4, 6] + ss[5, 6]) + 
   (2*(ss[1, 2] + ss[2, 3])*ss[4, 6]^2)/
    (ss[5, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])))*y[1, 2]*y[1, 4]*y[2, 3]*
  y[3, 4]*y[5, 6]^2 + 
 ((-2*ss[1, 6]*ss[2, 3])/(ss[2, 3] + ss[2, 4] + ss[3, 4]) + 
   (2*(ss[1, 2] + ss[2, 4])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/
    (ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (2*ss[2, 3]*(-ss[4, 6] - ss[5, 6]))/(-ss[4, 5] - ss[4, 6] - ss[5, 6]) - 
   (2*ss[1, 6]^2*ss[2, 3])/((ss[2, 3] + ss[2, 4] + ss[3, 4])*ss[5, 6]) + 
   (4*ss[2, 6]*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6]))/ss[5, 6] + 
   (2*(ss[1, 2] + ss[2, 4])*(-ss[1, 6] - ss[2, 6] - ss[4, 6] - ss[5, 6])^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[2, 3]*(-ss[4, 6] - ss[5, 6])^2)/((-ss[4, 5] - ss[4, 6] - ss[5, 6])*
     ss[5, 6]) - (2*ss[2, 6]*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6] - ss[5, 6]))/(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6]) - 
   (2*ss[2, 6]^2*(ss[1, 2] + ss[2, 3] - ss[3, 4] - ss[4, 5] - ss[4, 6] - 
      ss[5, 6]))/(ss[5, 6]*(-ss[1, 2] - ss[2, 3] - ss[2, 4] + ss[5, 6])))*
  y[1, 2]*y[1, 3]*y[2, 4]*y[3, 4]*y[5, 6]^2 + 
 (-((ss[1, 6]*ss[2, 3])/ss[3, 4]) + (ss[1, 6]*ss[2, 4])/ss[3, 4] + 
   (ss[1, 6]*ss[2, 4]^2)/(ss[1, 2]*ss[3, 4]) + (ss[2, 4]^2*ss[2, 6])/
    (ss[1, 2]*ss[3, 4]) + (ss[1, 6]*ss[2, 3])/(ss[2, 3] + ss[2, 4] + 
     ss[3, 4]) + (ss[1, 6]*ss[2, 3]^2)/(ss[3, 4]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])) + (ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[1, 6] + ss[2, 6]) + 
   (ss[2, 6]^2*ss[4, 5])/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])) + 
   (2*ss[2, 4]*ss[2, 6]*ss[4, 5])/(ss[1, 2]*ss[3, 4]) + 
   (ss[2, 6]*ss[4, 5]^2)/((ss[1, 2] + ss[1, 6] + ss[2, 6])*ss[3, 4]) + 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 2]*(ss[1, 2] + ss[1, 6] + ss[2, 6])*
     ss[3, 4]) + (ss[1, 6]*ss[2, 4])/(ss[1, 2] - ss[3, 4] - ss[4, 5] - 
     ss[4, 6]) + (ss[1, 6]*ss[2, 4]^2)/(ss[1, 2]*(ss[1, 2] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])) + (ss[2, 4]*ss[2, 6])/(ss[1, 2] - ss[3, 4] - 
     ss[4, 5] - ss[4, 6]) + (ss[2, 4]^2*ss[2, 6])/
    (ss[1, 2]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])) + 
   (ss[2, 4]*ss[4, 6])/(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6]) + 
   (ss[2, 4]^2*ss[4, 6])/(ss[1, 2]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])) - (ss[2, 4]*ss[2, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
     ss[5, 6]) - (ss[2, 4]^2*ss[2, 6])/(ss[3, 4]*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])) - (ss[2, 6]*ss[4, 5])/(ss[1, 2] + ss[2, 3] + 
     ss[2, 4] - ss[5, 6]) - (2*ss[2, 4]*ss[2, 6]*ss[4, 5])/
    (ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (ss[2, 6]*ss[4, 5]^2)/(ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])) - (ss[2, 6]*ss[4, 6])/(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
     ss[5, 6]) - (2*ss[2, 4]*ss[2, 6]*ss[4, 6])/
    (ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) - 
   (2*ss[2, 6]*ss[4, 5]*ss[4, 6])/(ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])) - (ss[2, 6]*ss[4, 6]^2)/
    (ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])) + 
   (2*ss[1, 6]*ss[2, 4]^2*ss[2, 6])/(ss[1, 2]*ss[3, 4]*ss[5, 6]) + 
   (ss[2, 4]^2*ss[2, 6]^2)/(ss[1, 2]*ss[3, 4]*ss[5, 6]) + 
   (ss[2, 6]^2*ss[4, 5])/(ss[1, 2]*ss[5, 6]) + 
   (2*ss[1, 6]*ss[2, 4]*ss[2, 6]*ss[4, 5])/(ss[1, 2]*ss[3, 4]*ss[5, 6]) + 
   (2*ss[2, 4]*ss[2, 6]^2*ss[4, 5])/(ss[1, 2]*ss[3, 4]*ss[5, 6]) + 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[1, 2]*ss[3, 4]*ss[5, 6]) + 
   (2*ss[1, 6]*ss[2, 4]*ss[2, 6])/((ss[1, 2] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*ss[5, 6]) + (2*ss[1, 6]*ss[2, 4]^2*ss[2, 6])/
    (ss[1, 2]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[2, 4]*ss[2, 6]^2)/((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*
     ss[5, 6]) + (ss[2, 4]^2*ss[2, 6]^2)/
    (ss[1, 2]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[2, 3]*ss[2, 6]*ss[4, 6])/(ss[1, 2]*ss[5, 6]) + 
   (ss[2, 6]^2*ss[4, 6])/(ss[1, 2]*ss[5, 6]) + (2*ss[1, 6]*ss[2, 4]*ss[4, 6])/
    (ss[3, 4]*ss[5, 6]) + (2*ss[1, 6]*ss[2, 3]*ss[2, 4]*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[1, 6]*ss[2, 4]^2*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[1, 6]*ss[2, 4]*ss[2, 6]*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 3]*ss[2, 4]*ss[2, 6]*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 4]^2*ss[2, 6]*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 4]*ss[2, 6]^2*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 3]*ss[2, 6]*ss[4, 5]*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 4]*ss[2, 6]*ss[4, 5]*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 6]^2*ss[4, 5]*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[1, 6]*ss[2, 4]*ss[4, 6])/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[1, 6]*ss[2, 4]^2*ss[4, 6])/(ss[1, 2]*(ss[1, 2] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*ss[5, 6]) + (2*ss[2, 4]*ss[2, 6]*ss[4, 6])/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (2*ss[2, 4]^2*ss[2, 6]*ss[4, 6])/(ss[1, 2]*(ss[1, 2] - ss[3, 4] - 
      ss[4, 5] - ss[4, 6])*ss[5, 6]) + (ss[2, 3]*ss[4, 6]^2)/
    (ss[3, 4]*ss[5, 6]) + (ss[2, 3]^2*ss[4, 6]^2)/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (ss[2, 4]*ss[4, 6]^2)/
    (ss[3, 4]*ss[5, 6]) + (2*ss[2, 3]*ss[2, 4]*ss[4, 6]^2)/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (ss[2, 4]^2*ss[4, 6]^2)/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 3]*ss[2, 6]*ss[4, 6]^2)/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (2*ss[2, 4]*ss[2, 6]*ss[4, 6]^2)/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (ss[2, 6]^2*ss[4, 6]^2)/
    (ss[1, 2]*ss[3, 4]*ss[5, 6]) + (ss[2, 4]*ss[4, 6]^2)/
    ((ss[1, 2] - ss[3, 4] - ss[4, 5] - ss[4, 6])*ss[5, 6]) + 
   (ss[2, 4]^2*ss[4, 6]^2)/(ss[1, 2]*(ss[1, 2] - ss[3, 4] - ss[4, 5] - 
      ss[4, 6])*ss[5, 6]) - (ss[1, 2]*ss[1, 6]^2*ss[2, 4])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[2, 3]*ss[2, 4])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[2, 4]^2)/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*ss[5, 6]) - (ss[1, 2]*ss[1, 6]^2*ss[2, 4]^2)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[2, 3]*ss[2, 4]^2)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*ss[5, 6]) - (ss[1, 6]^2*ss[2, 4]^3)/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[2, 4]*ss[4, 5])/
    ((ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[2, 4]^2*ss[4, 5])/
    (ss[1, 2]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[2, 4]^2*ss[4, 5])/
    (ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + 
      ss[4, 5] + ss[4, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[2, 3]*ss[2, 4]^2*ss[4, 5])/(ss[1, 2]*ss[3, 4]*
     (ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[2, 4]^3*ss[4, 5])/
    (ss[1, 2]*ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[2, 4]*ss[4, 6])/((ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[2, 4]^2*ss[4, 6])/(ss[1, 2]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[2, 4]^2*ss[4, 6])/(ss[3, 4]*(ss[2, 3] + ss[2, 4] + 
      ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) + 
   (ss[1, 6]^2*ss[2, 3]*ss[2, 4]^2*ss[4, 6])/(ss[1, 2]*ss[3, 4]*
     (ss[2, 3] + ss[2, 4] + ss[3, 4])*(-ss[1, 2] + ss[3, 4] + ss[4, 5] + 
      ss[4, 6])*ss[5, 6]) + (ss[1, 6]^2*ss[2, 4]^3*ss[4, 6])/
    (ss[1, 2]*ss[3, 4]*(ss[2, 3] + ss[2, 4] + ss[3, 4])*
     (-ss[1, 2] + ss[3, 4] + ss[4, 5] + ss[4, 6])*ss[5, 6]) - 
   (ss[2, 4]*ss[2, 6]^2)/((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     ss[5, 6]) - (ss[2, 4]^2*ss[2, 6]^2)/
    (ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) - 
   (ss[2, 6]^2*ss[4, 5])/((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*
     ss[5, 6]) - (2*ss[2, 4]*ss[2, 6]^2*ss[4, 5])/
    (ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) - 
   (ss[2, 6]^2*ss[4, 5]^2)/(ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) - (ss[2, 6]^2*ss[4, 6])/
    ((ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) - 
   (2*ss[2, 4]*ss[2, 6]^2*ss[4, 6])/(ss[3, 4]*(ss[1, 2] + ss[2, 3] + 
      ss[2, 4] - ss[5, 6])*ss[5, 6]) - (2*ss[2, 6]^2*ss[4, 5]*ss[4, 6])/
    (ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - ss[5, 6])*ss[5, 6]) - 
   (ss[2, 6]^2*ss[4, 6]^2)/(ss[3, 4]*(ss[1, 2] + ss[2, 3] + ss[2, 4] - 
      ss[5, 6])*ss[5, 6]) - (ss[2, 3]*ss[4, 6])/(ss[1, 6] + ss[2, 6] - 
     ss[3, 4] + ss[5, 6]) - (ss[2, 3]^2*ss[4, 6])/
    (ss[1, 2]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[2, 4]*ss[4, 6])/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   (2*ss[2, 3]*ss[2, 4]*ss[4, 6])/(ss[1, 2]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
      ss[5, 6])) - (ss[2, 4]^2*ss[4, 6])/
    (ss[1, 2]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[2, 6]*ss[4, 6])/(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6]) - 
   (2*ss[2, 3]*ss[2, 6]*ss[4, 6])/(ss[1, 2]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
      ss[5, 6])) - (2*ss[2, 4]*ss[2, 6]*ss[4, 6])/
    (ss[1, 2]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[2, 6]^2*ss[4, 6])/(ss[1, 2]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + 
      ss[5, 6])) - (ss[2, 3]*ss[4, 6]^2)/
    (ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[2, 3]^2*ss[4, 6]^2)/(ss[1, 2]*ss[3, 4]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[2, 4]*ss[4, 6]^2)/
    (ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[2, 3]*ss[2, 4]*ss[4, 6]^2)/(ss[1, 2]*ss[3, 4]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[2, 4]^2*ss[4, 6]^2)/(ss[1, 2]*ss[3, 4]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) - (ss[2, 6]*ss[4, 6]^2)/
    (ss[3, 4]*(ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[2, 3]*ss[2, 6]*ss[4, 6]^2)/(ss[1, 2]*ss[3, 4]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (2*ss[2, 4]*ss[2, 6]*ss[4, 6]^2)/(ss[1, 2]*ss[3, 4]*
     (ss[1, 6] + ss[2, 6] - ss[3, 4] + ss[5, 6])) - 
   (ss[2, 6]^2*ss[4, 6]^2)/(ss[1, 2]*ss[3, 4]*(ss[1, 6] + ss[2, 6] - 
      ss[3, 4] + ss[5, 6])) + (ss[2, 3]*ss[4, 6])/(ss[4, 5] + ss[4, 6] + 
     ss[5, 6]) + (ss[2, 3]^2*ss[4, 6])/(ss[1, 2]*(ss[4, 5] + ss[4, 6] + 
      ss[5, 6])) + (ss[2, 3]*ss[4, 6]^2)/
    (ss[5, 6]*(ss[4, 5] + ss[4, 6] + ss[5, 6])) + 
   (ss[2, 3]^2*ss[4, 6]^2)/(ss[1, 2]*ss[5, 6]*(ss[4, 5] + ss[4, 6] + 
      ss[5, 6])))*y[1, 2]^2*y[3, 4]^2*y[5, 6]^2


==> ancilliaryfiles/mackpolynomials.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{r[0, 0, 0][0, 0, 0] -> 1, r[0, 0, 1][0, 0, 0] -> 
  -3 + 6*\[Delta][1, 6] + 6*\[Delta][2, 6], r[0, 0, 2][0, 0, 0] -> 
  (15*(1 + 3*\[Delta][1, 6]^2 - 3*\[Delta][2, 6] + 3*\[Delta][2, 6]^2 + 
     \[Delta][1, 6]*(-3 + 6*\[Delta][2, 6])))/2, 
 r[0, 1, 0][0, 0, 0] -> 3 - 6*\[Delta][4, 5] - 6*\[Delta][4, 6], 
 r[0, 1, 1][0, 0, 0] -> (-9*(2 - 3*\[Delta][4, 5] - 4*\[Delta][4, 6] + 
     \[Delta][1, 6]*(-4 + 7*\[Delta][4, 5] + 7*\[Delta][4, 6]) + 
     \[Delta][2, 6]*(-4 + 7*\[Delta][4, 5] + 7*\[Delta][4, 6])))/2, 
 r[0, 1, 1][1, 0, 0] -> 
  (9*((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/2, 
 r[0, 1, 2][0, 0, 0] -> 
  (-15*(-3 + 4*\[Delta][4, 5] + \[Delta][2, 6]*(9 - 12*\[Delta][4, 5] - 
       16*\[Delta][4, 6]) + 6*\[Delta][4, 6] + \[Delta][1, 6]^2*
      (-9 + 14*\[Delta][4, 5] + 14*\[Delta][4, 6]) + 
     \[Delta][2, 6]^2*(-9 + 14*\[Delta][4, 5] + 14*\[Delta][4, 6]) + 
     \[Delta][1, 6]*(9 - 12*\[Delta][4, 5] - 16*\[Delta][4, 6] + 
       2*\[Delta][2, 6]*(-9 + 14*\[Delta][4, 5] + 14*\[Delta][4, 6]))))/2, 
 r[0, 1, 2][1, 0, 0] -> (15*(-1 + 2*\[Delta][1, 6] + 2*\[Delta][2, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/2, 
 r[0, 2, 0][0, 0, 0] -> (15*(1 + 3*\[Delta][4, 5]^2 - 3*\[Delta][4, 6] + 
     3*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-3 + 6*\[Delta][4, 6])))/2, 
 r[0, 2, 1][0, 0, 0] -> (15*(-3 + 7*\[Delta][4, 5] - 5*\[Delta][4, 5]^2 + 
     9*\[Delta][4, 6] - 14*\[Delta][4, 5]*\[Delta][4, 6] - 
     9*\[Delta][4, 6]^2 + 2*\[Delta][1, 6]*(3 + 7*\[Delta][4, 5]^2 - 
       8*\[Delta][4, 6] + 7*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*
        (-4 + 7*\[Delta][4, 6])) + 2*\[Delta][2, 6]*(3 + 7*\[Delta][4, 5]^2 - 
       8*\[Delta][4, 6] + 7*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*
        (-4 + 7*\[Delta][4, 6]))))/2, r[0, 2, 1][1, 0, 0] -> 
  (-15*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/2, 
 r[0, 2, 2][0, 0, 0] -> (75*(24 - 50*\[Delta][4, 5] + 30*\[Delta][4, 5]^2 - 
     72*\[Delta][4, 6] + 100*\[Delta][4, 5]*\[Delta][4, 6] + 
     72*\[Delta][4, 6]^2 + \[Delta][1, 6]^2*(72 + 131*\[Delta][4, 5]^2 - 
       173*\[Delta][4, 6] + 131*\[Delta][4, 6]^2 + \[Delta][4, 5]*
        (-173 + 262*\[Delta][4, 6])) + \[Delta][2, 6]^2*
      (72 + 131*\[Delta][4, 5]^2 - 173*\[Delta][4, 6] + 
       131*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-173 + 262*\[Delta][4, 6])) - 
     \[Delta][2, 6]*(72 + 89*\[Delta][4, 5]^2 - 195*\[Delta][4, 6] + 
       173*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-151 + 262*\[Delta][4, 6])) + 
     \[Delta][1, 6]*(-72 - 89*\[Delta][4, 5]^2 + \[Delta][4, 5]*
        (151 - 262*\[Delta][4, 6]) + 195*\[Delta][4, 6] - 
       173*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*(72 + 131*\[Delta][4, 5]^2 - 
         173*\[Delta][4, 6] + 131*\[Delta][4, 6]^2 + \[Delta][4, 5]*
          (-173 + 262*\[Delta][4, 6])))))/32, 
 r[0, 2, 2][1, 0, 0] -> 
  (-75*((10 + 21*\[Delta][1, 6]^2 - 31*\[Delta][2, 6] + 21*\[Delta][2, 6]^2 + 
       \[Delta][1, 6]*(-31 + 42*\[Delta][2, 6]))*\[Delta][4, 5]^2 + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]*
      (5 - 11*\[Delta][4, 6] + \[Delta][1, 6]*(-11 + 21*\[Delta][4, 6]) + 
       \[Delta][2, 6]*(-11 + 21*\[Delta][4, 6])) + 
     \[Delta][4, 5]*(-6 + \[Delta][2, 6]*(17 - 42*\[Delta][4, 6]) + 
       12*\[Delta][4, 6] + \[Delta][1, 6]^2*(-11 + 42*\[Delta][4, 6]) + 
       \[Delta][2, 6]^2*(-11 + 42*\[Delta][4, 6]) + 
       \[Delta][1, 6]*(17 - 42*\[Delta][4, 6] + \[Delta][2, 6]*
          (-22 + 84*\[Delta][4, 6])))))/32, r[0, 2, 2][2, 0, 0] -> 
  (75*((2 + \[Delta][1, 6]^2 - 3*\[Delta][2, 6] + \[Delta][2, 6]^2 + 
       \[Delta][1, 6]*(-3 + 2*\[Delta][2, 6]))*\[Delta][4, 5]^2 + 
     (\[Delta][1, 6] + \[Delta][1, 6]^2 + \[Delta][2, 6] + 
       2*\[Delta][1, 6]*\[Delta][2, 6] + \[Delta][2, 6]^2)*\[Delta][4, 6]*
      (1 + \[Delta][4, 6]) + (-2 + \[Delta][1, 6] + \[Delta][2, 6])*
      \[Delta][4, 5]*(-1 + 2*\[Delta][4, 6] + \[Delta][1, 6]*
        (1 + 2*\[Delta][4, 6]) + \[Delta][2, 6]*(1 + 2*\[Delta][4, 6]))))/32, 
 r[1, 0, 0][0, 0, 0] -> 3 - 6*\[Delta][2, 3] - 6*\[Delta][2, 4], 
 r[1, 0, 1][0, 0, 0] -> 
  (-9*(2 - 4*\[Delta][2, 4] + \[Delta][1, 6]*(-3 + 7*\[Delta][2, 3] + 
       7*\[Delta][2, 4]) - 4*\[Delta][2, 6] + 7*\[Delta][2, 4]*
      \[Delta][2, 6] + \[Delta][2, 3]*(-4 + 7*\[Delta][2, 6])))/2, 
 r[1, 0, 1][0, 1, 0] -> 
  (9*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6]))/2, 
 r[1, 0, 2][0, 0, 0] -> 
  (-15*(-3 + 6*\[Delta][2, 4] + \[Delta][1, 6]^2*(-5 + 14*\[Delta][2, 3] + 
       14*\[Delta][2, 4]) + 9*\[Delta][2, 6] - 16*\[Delta][2, 4]*
      \[Delta][2, 6] - 9*\[Delta][2, 6]^2 + 14*\[Delta][2, 4]*
      \[Delta][2, 6]^2 + 2*\[Delta][2, 3]*(3 - 8*\[Delta][2, 6] + 
       7*\[Delta][2, 6]^2) + \[Delta][1, 6]*(7 - 14*\[Delta][2, 6] + 
       4*\[Delta][2, 3]*(-4 + 7*\[Delta][2, 6]) + 4*\[Delta][2, 4]*
        (-4 + 7*\[Delta][2, 6]))))/2, r[1, 0, 2][0, 1, 0] -> 
  (15*(-1 + 2*\[Delta][1, 6] + 2*\[Delta][2, 6])*
    (\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6]))/2, 
 r[1, 1, 0][0, 0, 0] -> (9*(2 - 4*\[Delta][4, 5] - 4*\[Delta][4, 6] + 
     \[Delta][2, 4]*(-4 + 7*\[Delta][4, 5] + 7*\[Delta][4, 6]) + 
     \[Delta][2, 3]*(-3 + 7*\[Delta][4, 5] + 7*\[Delta][4, 6])))/2, 
 r[1, 1, 0][0, 0, 1] -> 
  (9*(\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/2, 
 r[1, 1, 1][0, 0, 0] -> (27*(-2 + 4*\[Delta][2, 4] + 4*\[Delta][2, 6] - 
     7*\[Delta][2, 4]*\[Delta][2, 6] + 3*\[Delta][4, 5] - 
     5*\[Delta][2, 4]*\[Delta][4, 5] - 7*\[Delta][2, 6]*\[Delta][4, 5] + 
     10*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5] + 4*\[Delta][4, 6] - 
     7*\[Delta][2, 4]*\[Delta][4, 6] - 7*\[Delta][2, 6]*\[Delta][4, 6] + 
     10*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] + 
     \[Delta][2, 3]*(3 - 5*\[Delta][4, 5] - 7*\[Delta][4, 6] + 
       5*\[Delta][2, 6]*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6])) + 
     \[Delta][1, 6]*(3 - 5*\[Delta][4, 5] - 5*\[Delta][4, 6] + 
       5*\[Delta][2, 3]*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]) + 
       \[Delta][2, 4]*(-7 + 10*\[Delta][4, 5] + 10*\[Delta][4, 6]))))/2, 
 r[1, 1, 1][0, 0, 1] -> (27*(-1 + 2*\[Delta][1, 6] + 2*\[Delta][2, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/2, 
 r[1, 1, 1][0, 1, 0] -> 
  (-27*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]))/2, r[1, 1, 1][0, 1, 1] -> 0, 
 r[1, 1, 1][1, 0, 0] -> (-27*(-1 + 2*\[Delta][2, 3] + 2*\[Delta][2, 4])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/2, 
 r[1, 1, 1][1, 0, 1] -> 0, r[1, 1, 1][1, 1, 0] -> 0, 
 r[1, 1, 1][1, 1, 1] -> 0, r[1, 1, 2][0, 0, 0] -> 
  (45*(6 - 12*\[Delta][2, 4] - 18*\[Delta][2, 6] + 
     32*\[Delta][2, 4]*\[Delta][2, 6] + 18*\[Delta][2, 6]^2 - 
     28*\[Delta][2, 4]*\[Delta][2, 6]^2 - 8*\[Delta][4, 5] + 
     13*\[Delta][2, 4]*\[Delta][4, 5] + 24*\[Delta][2, 6]*\[Delta][4, 5] - 
     34*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5] - 
     28*\[Delta][2, 6]^2*\[Delta][4, 5] + 34*\[Delta][2, 4]*\[Delta][2, 6]^2*
      \[Delta][4, 5] - 12*\[Delta][4, 6] + 21*\[Delta][2, 4]*\[Delta][4, 6] + 
     32*\[Delta][2, 6]*\[Delta][4, 6] - 47*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 6] - 28*\[Delta][2, 6]^2*\[Delta][4, 6] + 
     34*\[Delta][2, 4]*\[Delta][2, 6]^2*\[Delta][4, 6] + 
     \[Delta][1, 6]^2*(-5*(-2 + 3*\[Delta][4, 5] + 3*\[Delta][4, 6]) + 
       \[Delta][2, 4]*(-28 + 34*\[Delta][4, 5] + 34*\[Delta][4, 6]) + 
       \[Delta][2, 3]*(-19 + 34*\[Delta][4, 5] + 34*\[Delta][4, 6])) + 
     \[Delta][2, 3]*(-9 + 13*\[Delta][4, 5] + \[Delta][2, 6]*
        (23 - 34*\[Delta][4, 5] - 47*\[Delta][4, 6]) + 21*\[Delta][4, 6] + 
       \[Delta][2, 6]^2*(-19 + 34*\[Delta][4, 5] + 34*\[Delta][4, 6])) + 
     \[Delta][1, 6]*(-14 + 28*\[Delta][2, 6] + 19*\[Delta][4, 5] - 
       43*\[Delta][2, 6]*\[Delta][4, 5] + 24*\[Delta][4, 6] - 
       43*\[Delta][2, 6]*\[Delta][4, 6] + \[Delta][2, 4]*
        (32 - 34*\[Delta][4, 5] - 47*\[Delta][4, 6] + \[Delta][2, 6]*
          (-56 + 68*\[Delta][4, 5] + 68*\[Delta][4, 6])) + 
       \[Delta][2, 3]*(23 - 34*\[Delta][4, 5] - 47*\[Delta][4, 6] + 
         \[Delta][2, 6]*(-38 + 68*\[Delta][4, 5] + 68*\[Delta][4, 6])))))/4, 
 r[1, 1, 2][0, 0, 1] -> (135*(1 + 3*\[Delta][1, 6]^2 - 3*\[Delta][2, 6] + 
     3*\[Delta][2, 6]^2 + \[Delta][1, 6]*(-3 + 6*\[Delta][2, 6]))*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/4, 
 r[1, 1, 2][0, 1, 0] -> 
  (-45*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (4 - 5*\[Delta][4, 5] - 8*\[Delta][4, 6] + \[Delta][1, 6]*
      (-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6]) + 
     \[Delta][2, 6]*(-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6])))/8, 
 r[1, 1, 2][0, 1, 1] -> 0, r[1, 1, 2][1, 0, 0] -> 
  (-45*(4 - 8*\[Delta][2, 4] + \[Delta][1, 6]*(-5 + 13*\[Delta][2, 3] + 
       13*\[Delta][2, 4]) - 8*\[Delta][2, 6] + 13*\[Delta][2, 4]*
      \[Delta][2, 6] + \[Delta][2, 3]*(-8 + 13*\[Delta][2, 6]))*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/8, 
 r[1, 1, 2][1, 0, 1] -> 0, r[1, 1, 2][1, 1, 0] -> 
  (135*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/8, 
 r[1, 1, 2][1, 1, 1] -> 0, r[1, 2, 0][0, 0, 0] -> 
  (-15*(-3*(1 + 3*\[Delta][4, 5]^2 - 3*\[Delta][4, 6] + 3*\[Delta][4, 6]^2 + 
       \[Delta][4, 5]*(-3 + 6*\[Delta][4, 6])) + 2*\[Delta][2, 4]*
      (3 + 7*\[Delta][4, 5]^2 - 8*\[Delta][4, 6] + 7*\[Delta][4, 6]^2 + 
       2*\[Delta][4, 5]*(-4 + 7*\[Delta][4, 6])) + 
     2*\[Delta][2, 3]*(2 + 7*\[Delta][4, 5]^2 - 6*\[Delta][4, 6] + 
       7*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*(-3 + 7*\[Delta][4, 6]))))/2, 
 r[1, 2, 0][0, 0, 1] -> (-15*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/2, 
 r[1, 2, 1][0, 0, 0] -> (-45*(6 - 12*\[Delta][2, 4] - 12*\[Delta][2, 6] + 
     21*\[Delta][2, 4]*\[Delta][2, 6] - 14*\[Delta][4, 5] + 
     24*\[Delta][2, 4]*\[Delta][4, 5] + 32*\[Delta][2, 6]*\[Delta][4, 5] - 
     47*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5] + 10*\[Delta][4, 5]^2 - 
     15*\[Delta][2, 4]*\[Delta][4, 5]^2 - 28*\[Delta][2, 6]*
      \[Delta][4, 5]^2 + 34*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5]^2 - 
     18*\[Delta][4, 6] + 32*\[Delta][2, 4]*\[Delta][4, 6] + 
     32*\[Delta][2, 6]*\[Delta][4, 6] - 47*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 6] + 28*\[Delta][4, 5]*\[Delta][4, 6] - 
     43*\[Delta][2, 4]*\[Delta][4, 5]*\[Delta][4, 6] - 
     56*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] + 
     68*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] + 
     18*\[Delta][4, 6]^2 - 28*\[Delta][2, 4]*\[Delta][4, 6]^2 - 
     28*\[Delta][2, 6]*\[Delta][4, 6]^2 + 34*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 6]^2 + \[Delta][2, 3]*(-15*\[Delta][4, 5]^2 + 
       \[Delta][4, 5]*(19 - 43*\[Delta][4, 6]) - 
       4*(2 - 6*\[Delta][4, 6] + 7*\[Delta][4, 6]^2) + 
       \[Delta][2, 6]*(13 + 34*\[Delta][4, 5]^2 - 34*\[Delta][4, 6] + 
         34*\[Delta][4, 6]^2 + 34*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6]))) + 
     \[Delta][1, 6]*(-9 + 23*\[Delta][4, 5] - 19*\[Delta][4, 5]^2 + 
       23*\[Delta][4, 6] - 38*\[Delta][4, 5]*\[Delta][4, 6] - 
       19*\[Delta][4, 6]^2 + \[Delta][2, 3]*(13 + 34*\[Delta][4, 5]^2 - 
         34*\[Delta][4, 6] + 34*\[Delta][4, 6]^2 + 34*\[Delta][4, 5]*
          (-1 + 2*\[Delta][4, 6])) + \[Delta][2, 4]*
        (21 + 34*\[Delta][4, 5]^2 - 47*\[Delta][4, 6] + 34*\[Delta][4, 6]^2 + 
         \[Delta][4, 5]*(-47 + 68*\[Delta][4, 6])))))/4, 
 r[1, 2, 1][0, 0, 1] -> 
  (-45*(\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6]))*
    (4 - 5*\[Delta][4, 5] - 8*\[Delta][4, 6] + \[Delta][1, 6]*
      (-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6]) + 
     \[Delta][2, 6]*(-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6])))/8, 
 r[1, 2, 1][0, 1, 0] -> 
  (135*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (1 + 3*\[Delta][4, 5]^2 - 3*\[Delta][4, 6] + 3*\[Delta][4, 6]^2 + 
     \[Delta][4, 5]*(-3 + 6*\[Delta][4, 6])))/4, r[1, 2, 1][0, 1, 1] -> 0, 
 r[1, 2, 1][1, 0, 0] -> 
  (45*((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (4 - 8*\[Delta][4, 5] - 8*\[Delta][4, 6] + \[Delta][2, 4]*
      (-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6]) + 
     \[Delta][2, 3]*(-5 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6])))/8, 
 r[1, 2, 1][1, 0, 1] -> 
  (135*((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/8, 
 r[1, 2, 1][1, 1, 0] -> 0, r[1, 2, 1][1, 1, 1] -> 0, 
 r[1, 2, 2][0, 0, 0] -> (-225*(-24 + 48*\[Delta][2, 4] + 72*\[Delta][2, 6] - 
     128*\[Delta][2, 4]*\[Delta][2, 6] - 72*\[Delta][2, 6]^2 + 
     112*\[Delta][2, 4]*\[Delta][2, 6]^2 + 50*\[Delta][4, 5] - 
     84*\[Delta][2, 4]*\[Delta][4, 5] - 151*\[Delta][2, 6]*\[Delta][4, 5] + 
     222*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5] + 
     173*\[Delta][2, 6]^2*\[Delta][4, 5] - 218*\[Delta][2, 4]*
      \[Delta][2, 6]^2*\[Delta][4, 5] - 30*\[Delta][4, 5]^2 + 
     44*\[Delta][2, 4]*\[Delta][4, 5]^2 + 89*\[Delta][2, 6]*
      \[Delta][4, 5]^2 - 114*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5]^2 - 
     131*\[Delta][2, 6]^2*\[Delta][4, 5]^2 + 134*\[Delta][2, 4]*
      \[Delta][2, 6]^2*\[Delta][4, 5]^2 + 72*\[Delta][4, 6] - 
     128*\[Delta][2, 4]*\[Delta][4, 6] - 195*\[Delta][2, 6]*\[Delta][4, 6] + 
     294*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] + 
     173*\[Delta][2, 6]^2*\[Delta][4, 6] - 218*\[Delta][2, 4]*
      \[Delta][2, 6]^2*\[Delta][4, 6] - 100*\[Delta][4, 5]*\[Delta][4, 6] + 
     152*\[Delta][2, 4]*\[Delta][4, 5]*\[Delta][4, 6] + 
     262*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] - 
     332*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] - 
     262*\[Delta][2, 6]^2*\[Delta][4, 5]*\[Delta][4, 6] + 
     268*\[Delta][2, 4]*\[Delta][2, 6]^2*\[Delta][4, 5]*\[Delta][4, 6] - 
     72*\[Delta][4, 6]^2 + 112*\[Delta][2, 4]*\[Delta][4, 6]^2 + 
     173*\[Delta][2, 6]*\[Delta][4, 6]^2 - 218*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 6]^2 - 131*\[Delta][2, 6]^2*\[Delta][4, 6]^2 + 
     134*\[Delta][2, 4]*\[Delta][2, 6]^2*\[Delta][4, 6]^2 + 
     \[Delta][1, 6]^2*(-40 + 93*\[Delta][4, 5] - 67*\[Delta][4, 5]^2 + 
       93*\[Delta][4, 6] - 134*\[Delta][4, 5]*\[Delta][4, 6] - 
       67*\[Delta][4, 6]^2 + 2*\[Delta][2, 4]*(56 + 67*\[Delta][4, 5]^2 - 
         109*\[Delta][4, 6] + 67*\[Delta][4, 6]^2 + \[Delta][4, 5]*
          (-109 + 134*\[Delta][4, 6])) + 2*\[Delta][2, 3]*
        (32 + 67*\[Delta][4, 5]^2 - 77*\[Delta][4, 6] + 67*\[Delta][4, 6]^2 + 
         \[Delta][4, 5]*(-77 + 134*\[Delta][4, 6]))) + 
     2*\[Delta][2, 3]*(22*\[Delta][4, 5]^2 + \[Delta][4, 5]*
        (-34 + 76*\[Delta][4, 6]) + 8*(2 - 6*\[Delta][4, 6] + 
         7*\[Delta][4, 6]^2) + \[Delta][2, 6]^2*(32 + 67*\[Delta][4, 5]^2 - 
         77*\[Delta][4, 6] + 67*\[Delta][4, 6]^2 + \[Delta][4, 5]*
          (-77 + 134*\[Delta][4, 6])) - \[Delta][2, 6]*
        (40 + 57*\[Delta][4, 5]^2 - 107*\[Delta][4, 6] + 
         109*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-87 + 166*\[Delta][4, 6]))) + 
     \[Delta][1, 6]*(56 - 112*\[Delta][2, 6] - 119*\[Delta][4, 5] + 
       266*\[Delta][2, 6]*\[Delta][4, 5] + 73*\[Delta][4, 5]^2 - 
       198*\[Delta][2, 6]*\[Delta][4, 5]^2 - 147*\[Delta][4, 6] + 
       266*\[Delta][2, 6]*\[Delta][4, 6] + 198*\[Delta][4, 5]*
        \[Delta][4, 6] - 396*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] + 
       125*\[Delta][4, 6]^2 - 198*\[Delta][2, 6]*\[Delta][4, 6]^2 + 
       2*\[Delta][2, 4]*(-64 - 57*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (111 - 166*\[Delta][4, 6]) + 147*\[Delta][4, 6] - 
         109*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*(56 + 67*\[Delta][4, 5]^2 - 
           109*\[Delta][4, 6] + 67*\[Delta][4, 6]^2 + \[Delta][4, 5]*
            (-109 + 134*\[Delta][4, 6]))) + 2*\[Delta][2, 3]*
        (-40 - 57*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (87 - 166*\[Delta][4, 6]) + 107*\[Delta][4, 6] - 
         109*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*(32 + 67*\[Delta][4, 5]^2 - 
           77*\[Delta][4, 6] + 67*\[Delta][4, 6]^2 + \[Delta][4, 5]*
            (-77 + 134*\[Delta][4, 6]))))))/32, 
 r[1, 2, 2][0, 0, 1] -> 
  (-225*(\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6]))*
    (-1 + \[Delta][4, 5] + \[Delta][2, 6]*(3 - 3*\[Delta][4, 5] - 
       5*\[Delta][4, 6]) + 2*\[Delta][4, 6] + \[Delta][1, 6]^2*
      (-3 + 4*\[Delta][4, 5] + 4*\[Delta][4, 6]) + 
     \[Delta][2, 6]^2*(-3 + 4*\[Delta][4, 5] + 4*\[Delta][4, 6]) + 
     \[Delta][1, 6]*(3 - 3*\[Delta][4, 5] - 5*\[Delta][4, 6] + 
       \[Delta][2, 6]*(-6 + 8*\[Delta][4, 5] + 8*\[Delta][4, 6]))))/4, 
 r[1, 2, 2][0, 1, 0] -> 
  (225*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (-1 + 2*\[Delta][4, 5] - \[Delta][4, 5]^2 + 3*\[Delta][4, 6] - 
     4*\[Delta][4, 5]*\[Delta][4, 6] - 3*\[Delta][4, 6]^2 + 
     \[Delta][1, 6]*(2 + 4*\[Delta][4, 5]^2 - 5*\[Delta][4, 6] + 
       4*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-5 + 8*\[Delta][4, 6])) + 
     \[Delta][2, 6]*(2 + 4*\[Delta][4, 5]^2 - 5*\[Delta][4, 6] + 
       4*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-5 + 8*\[Delta][4, 6]))))/4, 
 r[1, 2, 2][0, 1, 1] -> 0, r[1, 2, 2][1, 0, 0] -> 
  (225*((-1 + \[Delta][1, 6] + \[Delta][2, 6])*(10 - 16*\[Delta][2, 4] + 
       13*\[Delta][1, 6]*(-1 + 2*\[Delta][2, 3] + 2*\[Delta][2, 4]) - 
       21*\[Delta][2, 6] + 26*\[Delta][2, 4]*\[Delta][2, 6] + 
       2*\[Delta][2, 3]*(-8 + 13*\[Delta][2, 6]))*\[Delta][4, 5]^2 + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]*
      (-5 + 10*\[Delta][2, 4] + 11*\[Delta][2, 6] - 18*\[Delta][2, 4]*
        \[Delta][2, 6] + 11*\[Delta][4, 6] - 18*\[Delta][2, 4]*
        \[Delta][4, 6] - 21*\[Delta][2, 6]*\[Delta][4, 6] + 
       26*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] + 
       \[Delta][1, 6]*(7 - 13*\[Delta][4, 6] + 2*\[Delta][2, 4]*
          (-9 + 13*\[Delta][4, 6]) + 2*\[Delta][2, 3]*
          (-5 + 13*\[Delta][4, 6])) + 2*\[Delta][2, 3]*
        (3 - 9*\[Delta][4, 6] + \[Delta][2, 6]*(-5 + 13*\[Delta][4, 6]))) + 
     \[Delta][4, 5]*(6 - 12*\[Delta][2, 4] - 17*\[Delta][2, 6] + 
       30*\[Delta][2, 4]*\[Delta][2, 6] + 11*\[Delta][2, 6]^2 - 
       18*\[Delta][2, 4]*\[Delta][2, 6]^2 - 12*\[Delta][4, 6] + 
       20*\[Delta][2, 4]*\[Delta][4, 6] + 42*\[Delta][2, 6]*\[Delta][4, 6] - 
       60*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] - 
       42*\[Delta][2, 6]^2*\[Delta][4, 6] + 52*\[Delta][2, 4]*
        \[Delta][2, 6]^2*\[Delta][4, 6] + \[Delta][1, 6]^2*
        (7 - 26*\[Delta][4, 6] + 2*\[Delta][2, 4]*(-9 + 26*\[Delta][4, 6]) + 
         2*\[Delta][2, 3]*(-5 + 26*\[Delta][4, 6])) + 
       2*\[Delta][2, 3]*(-4 + \[Delta][2, 6]*(9 - 30*\[Delta][4, 6]) + 
         10*\[Delta][4, 6] + \[Delta][2, 6]^2*(-5 + 26*\[Delta][4, 6])) + 
       \[Delta][1, 6]*(-13 + 18*\[Delta][2, 6] + 34*\[Delta][4, 6] - 
         68*\[Delta][2, 6]*\[Delta][4, 6] + 2*\[Delta][2, 4]*
          (15 - 30*\[Delta][4, 6] + 2*\[Delta][2, 6]*
            (-9 + 26*\[Delta][4, 6])) + 2*\[Delta][2, 3]*
          (9 - 30*\[Delta][4, 6] + 2*\[Delta][2, 6]*
            (-5 + 26*\[Delta][4, 6]))))))/32, 
 r[1, 2, 2][1, 0, 1] -> (225*(-1 + 2*\[Delta][1, 6] + 2*\[Delta][2, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/8, 
 r[1, 2, 2][1, 1, 0] -> 
  (-225*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/8, 
 r[1, 2, 2][1, 1, 1] -> 0, r[1, 2, 2][2, 0, 0] -> 
  (-225*(-1 + 2*\[Delta][2, 3] + 2*\[Delta][2, 4])*
    ((2 + \[Delta][1, 6]^2 - 3*\[Delta][2, 6] + \[Delta][2, 6]^2 + 
       \[Delta][1, 6]*(-3 + 2*\[Delta][2, 6]))*\[Delta][4, 5]^2 + 
     (\[Delta][1, 6] + \[Delta][1, 6]^2 + \[Delta][2, 6] + 
       2*\[Delta][1, 6]*\[Delta][2, 6] + \[Delta][2, 6]^2)*\[Delta][4, 6]*
      (1 + \[Delta][4, 6]) + (-2 + \[Delta][1, 6] + \[Delta][2, 6])*
      \[Delta][4, 5]*(-1 + 2*\[Delta][4, 6] + \[Delta][1, 6]*
        (1 + 2*\[Delta][4, 6]) + \[Delta][2, 6]*(1 + 2*\[Delta][4, 6]))))/32, 
 r[1, 2, 2][2, 0, 1] -> 0, r[1, 2, 2][2, 1, 0] -> 0, 
 r[1, 2, 2][2, 1, 1] -> 0, r[2, 0, 0][0, 0, 0] -> 
  (15*(1 + 3*\[Delta][2, 3]^2 - 3*\[Delta][2, 4] + 3*\[Delta][2, 4]^2 + 
     \[Delta][2, 3]*(-3 + 6*\[Delta][2, 4])))/2, 
 r[2, 0, 1][0, 0, 0] -> (15*(-3 + 9*\[Delta][2, 4] - 9*\[Delta][2, 4]^2 + 
     2*\[Delta][1, 6]*(2 + 7*\[Delta][2, 3]^2 - 6*\[Delta][2, 4] + 
       7*\[Delta][2, 4]^2 + 2*\[Delta][2, 3]*(-3 + 7*\[Delta][2, 4])) + 
     6*\[Delta][2, 6] - 16*\[Delta][2, 4]*\[Delta][2, 6] + 
     14*\[Delta][2, 4]^2*\[Delta][2, 6] + \[Delta][2, 3]^2*
      (-9 + 14*\[Delta][2, 6]) + \[Delta][2, 3]*(9 - 16*\[Delta][2, 6] + 
       2*\[Delta][2, 4]*(-9 + 14*\[Delta][2, 6]))))/2, 
 r[2, 0, 1][0, 1, 0] -> (-15*(-1 + 2*\[Delta][2, 3] + 2*\[Delta][2, 4])*
    (\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6]))/2, 
 r[2, 0, 2][0, 0, 0] -> (75*(24 - 72*\[Delta][2, 4] + 72*\[Delta][2, 4]^2 + 
     \[Delta][1, 6]^2*(30 + 131*\[Delta][2, 3]^2 - 89*\[Delta][2, 4] + 
       131*\[Delta][2, 4]^2 + \[Delta][2, 3]*(-89 + 262*\[Delta][2, 4])) - 
     72*\[Delta][2, 6] + 195*\[Delta][2, 4]*\[Delta][2, 6] - 
     173*\[Delta][2, 4]^2*\[Delta][2, 6] + 72*\[Delta][2, 6]^2 - 
     173*\[Delta][2, 4]*\[Delta][2, 6]^2 + 131*\[Delta][2, 4]^2*
      \[Delta][2, 6]^2 + \[Delta][2, 3]^2*(72 - 173*\[Delta][2, 6] + 
       131*\[Delta][2, 6]^2) + \[Delta][2, 3]*(-72 + 195*\[Delta][2, 6] - 
       173*\[Delta][2, 6]^2 + 2*\[Delta][2, 4]*(72 - 173*\[Delta][2, 6] + 
         131*\[Delta][2, 6]^2)) + \[Delta][1, 6]*
      (\[Delta][2, 4]*(151 - 262*\[Delta][2, 6]) + 
       50*(-1 + 2*\[Delta][2, 6]) + \[Delta][2, 3]^2*
        (-173 + 262*\[Delta][2, 6]) + \[Delta][2, 4]^2*
        (-173 + 262*\[Delta][2, 6]) + \[Delta][2, 3]*
        (151 - 262*\[Delta][2, 6] + \[Delta][2, 4]*
          (-346 + 524*\[Delta][2, 6])))))/32, 
 r[2, 0, 2][0, 1, 0] -> 
  (-75*(\[Delta][1, 6]^2*(10 + 21*\[Delta][2, 3]^2 - 31*\[Delta][2, 4] + 
       21*\[Delta][2, 4]^2 + \[Delta][2, 3]*(-31 + 42*\[Delta][2, 4])) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6]*
      (5 - 11*\[Delta][2, 6] + \[Delta][2, 3]*(-11 + 21*\[Delta][2, 6]) + 
       \[Delta][2, 4]*(-11 + 21*\[Delta][2, 6])) + 
     \[Delta][1, 6]*(-6 + \[Delta][2, 4]*(17 - 42*\[Delta][2, 6]) + 
       12*\[Delta][2, 6] + \[Delta][2, 3]^2*(-11 + 42*\[Delta][2, 6]) + 
       \[Delta][2, 4]^2*(-11 + 42*\[Delta][2, 6]) + 
       \[Delta][2, 3]*(17 - 42*\[Delta][2, 6] + \[Delta][2, 4]*
          (-22 + 84*\[Delta][2, 6])))))/32, r[2, 0, 2][0, 2, 0] -> 
  (75*(\[Delta][1, 6]^2*(2 + \[Delta][2, 3]^2 - 3*\[Delta][2, 4] + 
       \[Delta][2, 4]^2 + \[Delta][2, 3]*(-3 + 2*\[Delta][2, 4])) + 
     (\[Delta][2, 3] + \[Delta][2, 3]^2 + \[Delta][2, 4] + 
       2*\[Delta][2, 3]*\[Delta][2, 4] + \[Delta][2, 4]^2)*\[Delta][2, 6]*
      (1 + \[Delta][2, 6]) + \[Delta][1, 6]*(-2 + \[Delta][2, 3] + 
       \[Delta][2, 4])*(-1 + 2*\[Delta][2, 6] + \[Delta][2, 3]*
        (1 + 2*\[Delta][2, 6]) + \[Delta][2, 4]*(1 + 2*\[Delta][2, 6]))))/32, 
 r[2, 1, 0][0, 0, 0] -> 
  (-15*(-3 + 6*\[Delta][4, 5] + \[Delta][2, 4]*(9 - 16*\[Delta][4, 5] - 
       16*\[Delta][4, 6]) + 6*\[Delta][4, 6] + \[Delta][2, 4]^2*
      (-9 + 14*\[Delta][4, 5] + 14*\[Delta][4, 6]) + 
     \[Delta][2, 3]^2*(-5 + 14*\[Delta][4, 5] + 14*\[Delta][4, 6]) + 
     \[Delta][2, 3]*(7 - 16*\[Delta][4, 5] - 16*\[Delta][4, 6] + 
       14*\[Delta][2, 4]*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]))))/2, 
 r[2, 1, 0][0, 0, 1] -> (-15*(-1 + 2*\[Delta][2, 3] + 2*\[Delta][2, 4])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/2, 
 r[2, 1, 1][0, 0, 0] -> (-45*(6 - 18*\[Delta][2, 4] + 18*\[Delta][2, 4]^2 - 
     12*\[Delta][2, 6] + 32*\[Delta][2, 4]*\[Delta][2, 6] - 
     28*\[Delta][2, 4]^2*\[Delta][2, 6] - 9*\[Delta][4, 5] + 
     23*\[Delta][2, 4]*\[Delta][4, 5] - 19*\[Delta][2, 4]^2*\[Delta][4, 5] + 
     21*\[Delta][2, 6]*\[Delta][4, 5] - 47*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 5] + 34*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 5] - 
     12*\[Delta][4, 6] + 32*\[Delta][2, 4]*\[Delta][4, 6] - 
     28*\[Delta][2, 4]^2*\[Delta][4, 6] + 21*\[Delta][2, 6]*\[Delta][4, 6] - 
     47*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] + 
     34*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 6] + 
     \[Delta][2, 3]^2*(10 - 19*\[Delta][4, 5] - 28*\[Delta][4, 6] + 
       \[Delta][2, 6]*(-15 + 34*\[Delta][4, 5] + 34*\[Delta][4, 6])) + 
     \[Delta][1, 6]*(-8 + 13*\[Delta][4, 5] + \[Delta][2, 4]*
        (24 - 34*\[Delta][4, 5] - 34*\[Delta][4, 6]) + 13*\[Delta][4, 6] + 
       \[Delta][2, 4]^2*(-28 + 34*\[Delta][4, 5] + 34*\[Delta][4, 6]) + 
       \[Delta][2, 3]^2*(-15 + 34*\[Delta][4, 5] + 34*\[Delta][4, 6]) + 
       \[Delta][2, 3]*(19 - 34*\[Delta][4, 5] - 34*\[Delta][4, 6] + 
         \[Delta][2, 4]*(-43 + 68*\[Delta][4, 5] + 68*\[Delta][4, 6]))) + 
     \[Delta][2, 3]*(-14 + 23*\[Delta][4, 5] + \[Delta][2, 6]*
        (24 - 47*\[Delta][4, 5] - 47*\[Delta][4, 6]) + 32*\[Delta][4, 6] + 
       \[Delta][2, 4]*(28 - 38*\[Delta][4, 5] - 56*\[Delta][4, 6] + 
         \[Delta][2, 6]*(-43 + 68*\[Delta][4, 5] + 68*\[Delta][4, 6])))))/4, 
 r[2, 1, 1][0, 0, 1] -> 
  (-45*(4 - 8*\[Delta][2, 4] + \[Delta][1, 6]*(-5 + 13*\[Delta][2, 3] + 
       13*\[Delta][2, 4]) - 8*\[Delta][2, 6] + 13*\[Delta][2, 4]*
      \[Delta][2, 6] + \[Delta][2, 3]*(-8 + 13*\[Delta][2, 6]))*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/8, 
 r[2, 1, 1][0, 1, 0] -> 
  (45*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (4 - 8*\[Delta][4, 5] - 8*\[Delta][4, 6] + \[Delta][2, 4]*
      (-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6]) + 
     \[Delta][2, 3]*(-5 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6])))/8, 
 r[2, 1, 1][0, 1, 1] -> 
  (135*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/8, 
 r[2, 1, 1][1, 0, 0] -> (135*(1 + 3*\[Delta][2, 3]^2 - 3*\[Delta][2, 4] + 
     3*\[Delta][2, 4]^2 + \[Delta][2, 3]*(-3 + 6*\[Delta][2, 4]))*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/4, 
 r[2, 1, 1][1, 0, 1] -> 0, r[2, 1, 1][1, 1, 0] -> 0, 
 r[2, 1, 1][1, 1, 1] -> 0, r[2, 1, 2][0, 0, 0] -> 
  (-225*(-24 + 72*\[Delta][2, 4] - 72*\[Delta][2, 4]^2 + 72*\[Delta][2, 6] - 
     195*\[Delta][2, 4]*\[Delta][2, 6] + 173*\[Delta][2, 4]^2*
      \[Delta][2, 6] - 72*\[Delta][2, 6]^2 + 173*\[Delta][2, 4]*
      \[Delta][2, 6]^2 - 131*\[Delta][2, 4]^2*\[Delta][2, 6]^2 + 
     32*\[Delta][4, 5] - 80*\[Delta][2, 4]*\[Delta][4, 5] + 
     64*\[Delta][2, 4]^2*\[Delta][4, 5] - 96*\[Delta][2, 6]*\[Delta][4, 5] + 
     214*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5] - 
     154*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 5] + 
     112*\[Delta][2, 6]^2*\[Delta][4, 5] - 218*\[Delta][2, 4]*
      \[Delta][2, 6]^2*\[Delta][4, 5] + 134*\[Delta][2, 4]^2*\[Delta][2, 6]^2*
      \[Delta][4, 5] + 48*\[Delta][4, 6] - 128*\[Delta][2, 4]*
      \[Delta][4, 6] + 112*\[Delta][2, 4]^2*\[Delta][4, 6] - 
     128*\[Delta][2, 6]*\[Delta][4, 6] + 294*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 6] - 218*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 6] + 
     112*\[Delta][2, 6]^2*\[Delta][4, 6] - 218*\[Delta][2, 4]*
      \[Delta][2, 6]^2*\[Delta][4, 6] + 134*\[Delta][2, 4]^2*\[Delta][2, 6]^2*
      \[Delta][4, 6] + \[Delta][2, 3]^2*
      (\[Delta][2, 6]*(93 - 154*\[Delta][4, 5] - 218*\[Delta][4, 6]) + 
       67*\[Delta][2, 6]^2*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]) + 
       8*(-5 + 8*\[Delta][4, 5] + 14*\[Delta][4, 6])) + 
     \[Delta][1, 6]^2*(-30 + 44*\[Delta][4, 5] + \[Delta][2, 4]*
        (89 - 114*\[Delta][4, 5] - 114*\[Delta][4, 6]) + 44*\[Delta][4, 6] + 
       67*\[Delta][2, 3]^2*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]) + 
       \[Delta][2, 4]^2*(-131 + 134*\[Delta][4, 5] + 134*\[Delta][4, 6]) + 
       \[Delta][2, 3]*(73 - 114*\[Delta][4, 5] - 114*\[Delta][4, 6] + 
         2*\[Delta][2, 4]*(-99 + 134*\[Delta][4, 5] + 134*\[Delta][4, 6]))) + 
     \[Delta][2, 3]*(\[Delta][2, 6]^2*(125 - 218*\[Delta][4, 5] - 
         218*\[Delta][4, 6]) - 8*(-7 + 10*\[Delta][4, 5] + 
         16*\[Delta][4, 6]) + \[Delta][2, 6]*(-147 + 214*\[Delta][4, 5] + 
         294*\[Delta][4, 6]) + 2*\[Delta][2, 4]*
        (\[Delta][2, 6]*(133 - 154*\[Delta][4, 5] - 218*\[Delta][4, 6]) + 
         8*(-7 + 8*\[Delta][4, 5] + 14*\[Delta][4, 6]) + 
         \[Delta][2, 6]^2*(-99 + 134*\[Delta][4, 5] + 134*\[Delta][4, 6]))) + 
     \[Delta][1, 6]*(50 - 68*\[Delta][4, 5] - 84*\[Delta][4, 6] + 
       4*\[Delta][2, 6]*(-25 + 38*\[Delta][4, 5] + 38*\[Delta][4, 6]) + 
       \[Delta][2, 4]*(-151 + 174*\[Delta][4, 5] + \[Delta][2, 6]*
          (262 - 332*\[Delta][4, 5] - 332*\[Delta][4, 6]) + 
         222*\[Delta][4, 6]) + \[Delta][2, 3]^2*(93 - 154*\[Delta][4, 5] - 
         218*\[Delta][4, 6] + 134*\[Delta][2, 6]*(-1 + 2*\[Delta][4, 5] + 
           2*\[Delta][4, 6])) + \[Delta][2, 4]^2*(173 - 154*\[Delta][4, 5] - 
         218*\[Delta][4, 6] + \[Delta][2, 6]*(-262 + 268*\[Delta][4, 5] + 
           268*\[Delta][4, 6])) + \[Delta][2, 3]*(-119 + 174*\[Delta][4, 5] + 
         222*\[Delta][4, 6] - 2*\[Delta][2, 6]*(-99 + 166*\[Delta][4, 5] + 
           166*\[Delta][4, 6]) + \[Delta][2, 4]*(266 - 308*\[Delta][4, 5] - 
           436*\[Delta][4, 6] + 4*\[Delta][2, 6]*(-99 + 134*\[Delta][4, 5] + 
             134*\[Delta][4, 6]))))))/32, r[2, 1, 2][0, 0, 1] -> 
  (-225*(-1 + 2*\[Delta][2, 4] + \[Delta][1, 6]^2*(-1 + 4*\[Delta][2, 3] + 
       4*\[Delta][2, 4]) + 3*\[Delta][2, 6] - 5*\[Delta][2, 4]*
      \[Delta][2, 6] - 3*\[Delta][2, 6]^2 + 4*\[Delta][2, 4]*
      \[Delta][2, 6]^2 + \[Delta][2, 3]*(2 - 5*\[Delta][2, 6] + 
       4*\[Delta][2, 6]^2) + \[Delta][1, 6]*(2 - 4*\[Delta][2, 6] + 
       \[Delta][2, 3]*(-5 + 8*\[Delta][2, 6]) + \[Delta][2, 4]*
        (-5 + 8*\[Delta][2, 6])))*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/4, 
 r[2, 1, 2][0, 1, 0] -> 
  (225*(\[Delta][1, 6]^2*(-1 + \[Delta][2, 3] + \[Delta][2, 4])*
      (13*\[Delta][2, 3]*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]) - 
       2*(-5 + 8*\[Delta][4, 5] + 8*\[Delta][4, 6]) + 
       \[Delta][2, 4]*(-21 + 26*\[Delta][4, 5] + 26*\[Delta][4, 6])) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6]*
      (-5 + 11*\[Delta][2, 6] + 6*\[Delta][4, 5] - 18*\[Delta][2, 6]*
        \[Delta][4, 5] + 10*\[Delta][4, 6] - 18*\[Delta][2, 6]*
        \[Delta][4, 6] + \[Delta][2, 3]*(7 - 10*\[Delta][4, 5] - 
         18*\[Delta][4, 6] + 13*\[Delta][2, 6]*(-1 + 2*\[Delta][4, 5] + 
           2*\[Delta][4, 6])) + \[Delta][2, 4]*(11 - 10*\[Delta][4, 5] - 
         18*\[Delta][4, 6] + \[Delta][2, 6]*(-21 + 26*\[Delta][4, 5] + 
           26*\[Delta][4, 6]))) + \[Delta][1, 6]*(6 - 8*\[Delta][4, 5] - 
       12*\[Delta][4, 6] + 4*\[Delta][2, 6]*(-3 + 5*\[Delta][4, 5] + 
         5*\[Delta][4, 6]) + \[Delta][2, 3]^2*(7 - 10*\[Delta][4, 5] - 
         18*\[Delta][4, 6] + 26*\[Delta][2, 6]*(-1 + 2*\[Delta][4, 5] + 
           2*\[Delta][4, 6])) + \[Delta][2, 4]*(-17 + 18*\[Delta][4, 5] + 
         30*\[Delta][4, 6] - 6*\[Delta][2, 6]*(-7 + 10*\[Delta][4, 5] + 
           10*\[Delta][4, 6])) + \[Delta][2, 4]^2*(11 - 10*\[Delta][4, 5] - 
         18*\[Delta][4, 6] + \[Delta][2, 6]*(-42 + 52*\[Delta][4, 5] + 
           52*\[Delta][4, 6])) + \[Delta][2, 3]*(-13 + 18*\[Delta][4, 5] + 
         \[Delta][2, 6]*(34 - 60*\[Delta][4, 5] - 60*\[Delta][4, 6]) + 
         30*\[Delta][4, 6] + 2*\[Delta][2, 4]*(9 - 10*\[Delta][4, 5] - 
           18*\[Delta][4, 6] + \[Delta][2, 6]*(-34 + 52*\[Delta][4, 5] + 
             52*\[Delta][4, 6]))))))/32, r[2, 1, 2][0, 1, 1] -> 
  (225*(-1 + 2*\[Delta][1, 6] + 2*\[Delta][2, 6])*
    (\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/8, 
 r[2, 1, 2][0, 2, 0] -> 
  (-225*(\[Delta][1, 6]^2*(2 + \[Delta][2, 3]^2 - 3*\[Delta][2, 4] + 
       \[Delta][2, 4]^2 + \[Delta][2, 3]*(-3 + 2*\[Delta][2, 4])) + 
     (\[Delta][2, 3] + \[Delta][2, 3]^2 + \[Delta][2, 4] + 
       2*\[Delta][2, 3]*\[Delta][2, 4] + \[Delta][2, 4]^2)*\[Delta][2, 6]*
      (1 + \[Delta][2, 6]) + \[Delta][1, 6]*(-2 + \[Delta][2, 3] + 
       \[Delta][2, 4])*(-1 + 2*\[Delta][2, 6] + \[Delta][2, 3]*
        (1 + 2*\[Delta][2, 6]) + \[Delta][2, 4]*(1 + 2*\[Delta][2, 6])))*
    (-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]))/32, r[2, 1, 2][0, 2, 1] -> 0, 
 r[2, 1, 2][1, 0, 0] -> (225*(-1 + 3*\[Delta][2, 4] - 3*\[Delta][2, 4]^2 + 
     \[Delta][1, 6]*(1 + 4*\[Delta][2, 3]^2 - 3*\[Delta][2, 4] + 
       4*\[Delta][2, 4]^2 + \[Delta][2, 3]*(-3 + 8*\[Delta][2, 4])) + 
     2*\[Delta][2, 6] - 5*\[Delta][2, 4]*\[Delta][2, 6] + 
     4*\[Delta][2, 4]^2*\[Delta][2, 6] + \[Delta][2, 3]^2*
      (-3 + 4*\[Delta][2, 6]) + \[Delta][2, 3]*(3 - 5*\[Delta][2, 6] + 
       \[Delta][2, 4]*(-6 + 8*\[Delta][2, 6])))*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/4, 
 r[2, 1, 2][1, 0, 1] -> 0, r[2, 1, 2][1, 1, 0] -> 
  (-225*(-1 + 2*\[Delta][2, 3] + 2*\[Delta][2, 4])*
    (\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]))/8, 
 r[2, 1, 2][1, 1, 1] -> 0, r[2, 1, 2][1, 2, 0] -> 0, 
 r[2, 1, 2][1, 2, 1] -> 0, r[2, 2, 0][0, 0, 0] -> 
  (75*(24*(1 + 3*\[Delta][4, 5]^2 - 3*\[Delta][4, 6] + 3*\[Delta][4, 6]^2 + 
       \[Delta][4, 5]*(-3 + 6*\[Delta][4, 6])) + \[Delta][2, 4]^2*
      (72 + 131*\[Delta][4, 5]^2 - 173*\[Delta][4, 6] + 
       131*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-173 + 262*\[Delta][4, 6])) + 
     \[Delta][2, 3]^2*(30 + 131*\[Delta][4, 5]^2 - 89*\[Delta][4, 6] + 
       131*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-89 + 262*\[Delta][4, 6])) - 
     \[Delta][2, 4]*(72 + 173*\[Delta][4, 5]^2 - 195*\[Delta][4, 6] + 
       173*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-195 + 346*\[Delta][4, 6])) + 
     \[Delta][2, 3]*(-50 - 173*\[Delta][4, 5]^2 + \[Delta][4, 5]*
        (151 - 346*\[Delta][4, 6]) + 151*\[Delta][4, 6] - 
       173*\[Delta][4, 6]^2 + 2*\[Delta][2, 4]*(50 + 131*\[Delta][4, 5]^2 - 
         131*\[Delta][4, 6] + 131*\[Delta][4, 6]^2 + 131*\[Delta][4, 5]*
          (-1 + 2*\[Delta][4, 6])))))/32, r[2, 2, 0][0, 0, 1] -> 
  (75*(\[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])*
      (5 - 11*\[Delta][4, 5] - 11*\[Delta][4, 6] + \[Delta][2, 4]*
        (-11 + 21*\[Delta][4, 5] + 21*\[Delta][4, 6])) + 
     \[Delta][2, 3]^2*(10 + 21*\[Delta][4, 5]^2 - 31*\[Delta][4, 6] + 
       21*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-31 + 42*\[Delta][4, 6])) + 
     \[Delta][2, 3]*(-6 - 11*\[Delta][4, 5]^2 + \[Delta][4, 5]*
        (17 - 22*\[Delta][4, 6]) + 17*\[Delta][4, 6] - 11*\[Delta][4, 6]^2 + 
       6*\[Delta][2, 4]*(2 + 7*\[Delta][4, 5]^2 - 7*\[Delta][4, 6] + 
         7*\[Delta][4, 6]^2 + 7*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6])))))/
   32, r[2, 2, 0][0, 0, 2] -> 
  (75*(\[Delta][2, 4]*(1 + \[Delta][2, 4])*(\[Delta][4, 5] + 
       \[Delta][4, 5]^2 + \[Delta][4, 6] + 2*\[Delta][4, 5]*\[Delta][4, 6] + 
       \[Delta][4, 6]^2) + \[Delta][2, 3]*(-2 + \[Delta][4, 5] + 
       \[Delta][4, 6])*(-1 + \[Delta][4, 5] + \[Delta][4, 6] + 
       2*\[Delta][2, 4]*(1 + \[Delta][4, 5] + \[Delta][4, 6])) + 
     \[Delta][2, 3]^2*(2 + \[Delta][4, 5]^2 - 3*\[Delta][4, 6] + 
       \[Delta][4, 6]^2 + \[Delta][4, 5]*(-3 + 2*\[Delta][4, 6]))))/32, 
 r[2, 2, 1][0, 0, 0] -> (225*(-24 + 72*\[Delta][2, 4] - 72*\[Delta][2, 4]^2 + 
     48*\[Delta][2, 6] - 128*\[Delta][2, 4]*\[Delta][2, 6] + 
     112*\[Delta][2, 4]^2*\[Delta][2, 6] + 56*\[Delta][4, 5] - 
     147*\[Delta][2, 4]*\[Delta][4, 5] + 125*\[Delta][2, 4]^2*
      \[Delta][4, 5] - 128*\[Delta][2, 6]*\[Delta][4, 5] + 
     294*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5] - 
     218*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 5] - 
     40*\[Delta][4, 5]^2 + 93*\[Delta][2, 4]*\[Delta][4, 5]^2 - 
     67*\[Delta][2, 4]^2*\[Delta][4, 5]^2 + 112*\[Delta][2, 6]*
      \[Delta][4, 5]^2 - 218*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5]^2 + 
     134*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 5]^2 + 
     72*\[Delta][4, 6] - 195*\[Delta][2, 4]*\[Delta][4, 6] + 
     173*\[Delta][2, 4]^2*\[Delta][4, 6] - 128*\[Delta][2, 6]*
      \[Delta][4, 6] + 294*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] - 
     218*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 6] - 
     112*\[Delta][4, 5]*\[Delta][4, 6] + 266*\[Delta][2, 4]*\[Delta][4, 5]*
      \[Delta][4, 6] - 198*\[Delta][2, 4]^2*\[Delta][4, 5]*\[Delta][4, 6] + 
     224*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] - 
     436*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] + 
     268*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] - 
     72*\[Delta][4, 6]^2 + 173*\[Delta][2, 4]*\[Delta][4, 6]^2 - 
     131*\[Delta][2, 4]^2*\[Delta][4, 6]^2 + 112*\[Delta][2, 6]*
      \[Delta][4, 6]^2 - 218*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6]^2 + 
     134*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 6]^2 + 
     \[Delta][2, 3]^2*(-30 - 67*\[Delta][4, 5]^2 + \[Delta][4, 5]*
        (73 - 198*\[Delta][4, 6]) + 89*\[Delta][4, 6] - 
       131*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*(22 + 67*\[Delta][4, 5]^2 - 
         57*\[Delta][4, 6] + 67*\[Delta][4, 6]^2 + \[Delta][4, 5]*
          (-57 + 134*\[Delta][4, 6]))) + 2*\[Delta][1, 6]*
      (8*(2 + 4*\[Delta][4, 5]^2 - 5*\[Delta][4, 6] + 4*\[Delta][4, 6]^2 + 
         \[Delta][4, 5]*(-5 + 8*\[Delta][4, 6])) + \[Delta][2, 4]^2*
        (56 + 67*\[Delta][4, 5]^2 - 109*\[Delta][4, 6] + 
         67*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-109 + 134*\[Delta][4, 6])) + 
       \[Delta][2, 3]^2*(22 + 67*\[Delta][4, 5]^2 - 57*\[Delta][4, 6] + 
         67*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-57 + 134*\[Delta][4, 6])) - 
       \[Delta][2, 4]*(48 + 77*\[Delta][4, 5]^2 - 107*\[Delta][4, 6] + 
         77*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-107 + 154*\[Delta][4, 6])) + 
       \[Delta][2, 3]*(-34 - 77*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (87 - 154*\[Delta][4, 6]) + 87*\[Delta][4, 6] - 
         77*\[Delta][4, 6]^2 + 2*\[Delta][2, 4]*(38 + 67*\[Delta][4, 5]^2 - 
           83*\[Delta][4, 6] + 67*\[Delta][4, 6]^2 + \[Delta][4, 5]*
            (-83 + 134*\[Delta][4, 6])))) + \[Delta][2, 3]*
      (50 - 119*\[Delta][4, 5] + 93*\[Delta][4, 5]^2 - 151*\[Delta][4, 6] + 
       266*\[Delta][4, 5]*\[Delta][4, 6] + 173*\[Delta][4, 6]^2 - 
       2*\[Delta][2, 6]*(42 + 109*\[Delta][4, 5]^2 - 111*\[Delta][4, 6] + 
         109*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-111 + 218*\[Delta][4, 6])) + 
       2*\[Delta][2, 4]*(-50 - 67*\[Delta][4, 5]^2 + 131*\[Delta][4, 6] - 
         131*\[Delta][4, 6]^2 - 99*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6]) + 
         2*\[Delta][2, 6]*(38 + 67*\[Delta][4, 5]^2 - 83*\[Delta][4, 6] + 
           67*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-83 + 
             134*\[Delta][4, 6]))))))/32, r[2, 2, 1][0, 0, 1] -> 
  (225*(\[Delta][2, 3]^2*(-1 + \[Delta][4, 5] + \[Delta][4, 6])*
      (10 - 13*\[Delta][4, 5] - 21*\[Delta][4, 6] + 2*\[Delta][1, 6]*
        (-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6]) + 
       2*\[Delta][2, 6]*(-8 + 13*\[Delta][4, 5] + 13*\[Delta][4, 6])) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])*
      (-5 + 10*\[Delta][2, 6] + 7*\[Delta][4, 5] - 18*\[Delta][2, 6]*
        \[Delta][4, 5] + 11*\[Delta][4, 6] - 18*\[Delta][2, 6]*
        \[Delta][4, 6] + 2*\[Delta][1, 6]*(3 - 5*\[Delta][4, 5] - 
         5*\[Delta][4, 6] + \[Delta][2, 4]*(-9 + 13*\[Delta][4, 5] + 
           13*\[Delta][4, 6])) + \[Delta][2, 4]*(11 - 13*\[Delta][4, 5] - 
         21*\[Delta][4, 6] + 2*\[Delta][2, 6]*(-9 + 13*\[Delta][4, 5] + 
           13*\[Delta][4, 6]))) + \[Delta][2, 3]*
      (-((-1 + \[Delta][4, 5] + \[Delta][4, 6])*(6 - 7*\[Delta][4, 5] - 
          11*\[Delta][4, 6] + 6*\[Delta][2, 6]*(-2 + 3*\[Delta][4, 5] + 
            3*\[Delta][4, 6]))) + 2*\[Delta][1, 6]*(-4 - 5*\[Delta][4, 5]^2 + 
         \[Delta][4, 5]*(9 - 10*\[Delta][4, 6]) + 9*\[Delta][4, 6] - 
         5*\[Delta][4, 6]^2 + 2*\[Delta][2, 4]*(5 + 13*\[Delta][4, 5]^2 - 
           15*\[Delta][4, 6] + 13*\[Delta][4, 6]^2 + \[Delta][4, 5]*
            (-15 + 26*\[Delta][4, 6]))) + 2*\[Delta][2, 4]*
        (-13*\[Delta][4, 5]^2 + \[Delta][4, 5]*(17 - 34*\[Delta][4, 6]) - 
         3*(2 - 7*\[Delta][4, 6] + 7*\[Delta][4, 6]^2) + 
         2*\[Delta][2, 6]*(5 + 13*\[Delta][4, 5]^2 - 15*\[Delta][4, 6] + 
           13*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-15 + 
             26*\[Delta][4, 6]))))))/32, r[2, 2, 1][0, 0, 2] -> 
  (225*(-1 + 2*\[Delta][1, 6] + 2*\[Delta][2, 6])*
    (\[Delta][2, 4]*(1 + \[Delta][2, 4])*(\[Delta][4, 5] + \[Delta][4, 5]^2 + 
       \[Delta][4, 6] + 2*\[Delta][4, 5]*\[Delta][4, 6] + \[Delta][4, 6]^2) + 
     \[Delta][2, 3]*(-2 + \[Delta][4, 5] + \[Delta][4, 6])*
      (-1 + \[Delta][4, 5] + \[Delta][4, 6] + 2*\[Delta][2, 4]*
        (1 + \[Delta][4, 5] + \[Delta][4, 6])) + \[Delta][2, 3]^2*
      (2 + \[Delta][4, 5]^2 - 3*\[Delta][4, 6] + \[Delta][4, 6]^2 + 
       \[Delta][4, 5]*(-3 + 2*\[Delta][4, 6]))))/32, 
 r[2, 2, 1][0, 1, 0] -> 
  (-225*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (-1 + 3*\[Delta][4, 5] - 3*\[Delta][4, 5]^2 + 3*\[Delta][4, 6] - 
     6*\[Delta][4, 5]*\[Delta][4, 6] - 3*\[Delta][4, 6]^2 + 
     \[Delta][2, 4]*(2 + 4*\[Delta][4, 5]^2 - 5*\[Delta][4, 6] + 
       4*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-5 + 8*\[Delta][4, 6])) + 
     \[Delta][2, 3]*(1 + 4*\[Delta][4, 5]^2 - 3*\[Delta][4, 6] + 
       4*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-3 + 8*\[Delta][4, 6]))))/4, 
 r[2, 2, 1][0, 1, 1] -> 
  (-225*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/8, 
 r[2, 2, 1][0, 1, 2] -> 0, r[2, 2, 1][1, 0, 0] -> 
  (-225*((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (-1 + 2*\[Delta][4, 5] + \[Delta][2, 4]*(3 - 5*\[Delta][4, 5] - 
       5*\[Delta][4, 6]) + 2*\[Delta][4, 6] + \[Delta][2, 4]^2*
      (-3 + 4*\[Delta][4, 5] + 4*\[Delta][4, 6]) + 
     \[Delta][2, 3]^2*(-1 + 4*\[Delta][4, 5] + 4*\[Delta][4, 6]) + 
     \[Delta][2, 3]*(2 - 5*\[Delta][4, 5] - 5*\[Delta][4, 6] + 
       \[Delta][2, 4]*(-4 + 8*\[Delta][4, 5] + 8*\[Delta][4, 6]))))/4, 
 r[2, 2, 1][1, 0, 1] -> (-225*(-1 + 2*\[Delta][2, 3] + 2*\[Delta][2, 4])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/8, 
 r[2, 2, 1][1, 0, 2] -> 0, r[2, 2, 1][1, 1, 0] -> 0, 
 r[2, 2, 1][1, 1, 1] -> 0, r[2, 2, 1][1, 1, 2] -> 0, 
 r[2, 2, 2][0, 0, 0] -> 
  (375*(72 - 216*\[Delta][2, 4] + 216*\[Delta][2, 4]^2 - 216*\[Delta][2, 6] + 
     585*\[Delta][2, 4]*\[Delta][2, 6] - 519*\[Delta][2, 4]^2*
      \[Delta][2, 6] + 216*\[Delta][2, 6]^2 - 519*\[Delta][2, 4]*
      \[Delta][2, 6]^2 + 393*\[Delta][2, 4]^2*\[Delta][2, 6]^2 - 
     150*\[Delta][4, 5] + 387*\[Delta][2, 4]*\[Delta][4, 5] - 
     321*\[Delta][2, 4]^2*\[Delta][4, 5] + 453*\[Delta][2, 6]*
      \[Delta][4, 5] - 1045*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5] + 
     777*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 5] - 
     519*\[Delta][2, 6]^2*\[Delta][4, 5] + 1045*\[Delta][2, 4]*
      \[Delta][2, 6]^2*\[Delta][4, 5] - 661*\[Delta][2, 4]^2*\[Delta][2, 6]^2*
      \[Delta][4, 5] + 90*\[Delta][4, 5]^2 - 205*\[Delta][2, 4]*
      \[Delta][4, 5]^2 + 143*\[Delta][2, 4]^2*\[Delta][4, 5]^2 - 
     267*\[Delta][2, 6]*\[Delta][4, 5]^2 + 545*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 5]^2 - 345*\[Delta][2, 4]^2*\[Delta][2, 6]*
      \[Delta][4, 5]^2 + 393*\[Delta][2, 6]^2*\[Delta][4, 5]^2 - 
     661*\[Delta][2, 4]*\[Delta][2, 6]^2*\[Delta][4, 5]^2 + 
     345*\[Delta][2, 4]^2*\[Delta][2, 6]^2*\[Delta][4, 5]^2 - 
     216*\[Delta][4, 6] + 585*\[Delta][2, 4]*\[Delta][4, 6] - 
     519*\[Delta][2, 4]^2*\[Delta][4, 6] + 585*\[Delta][2, 6]*
      \[Delta][4, 6] - 1377*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] + 
     1045*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 6] - 
     519*\[Delta][2, 6]^2*\[Delta][4, 6] + 1045*\[Delta][2, 4]*
      \[Delta][2, 6]^2*\[Delta][4, 6] - 661*\[Delta][2, 4]^2*\[Delta][2, 6]^2*
      \[Delta][4, 6] + 300*\[Delta][4, 5]*\[Delta][4, 6] - 
     706*\[Delta][2, 4]*\[Delta][4, 5]*\[Delta][4, 6] + 
     518*\[Delta][2, 4]^2*\[Delta][4, 5]*\[Delta][4, 6] - 
     786*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] + 
     1590*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] - 
     1006*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] + 
     786*\[Delta][2, 6]^2*\[Delta][4, 5]*\[Delta][4, 6] - 
     1322*\[Delta][2, 4]*\[Delta][2, 6]^2*\[Delta][4, 5]*\[Delta][4, 6] + 
     690*\[Delta][2, 4]^2*\[Delta][2, 6]^2*\[Delta][4, 5]*\[Delta][4, 6] + 
     216*\[Delta][4, 6]^2 - 519*\[Delta][2, 4]*\[Delta][4, 6]^2 + 
     393*\[Delta][2, 4]^2*\[Delta][4, 6]^2 - 519*\[Delta][2, 6]*
      \[Delta][4, 6]^2 + 1045*\[Delta][2, 4]*\[Delta][2, 6]*
      \[Delta][4, 6]^2 - 661*\[Delta][2, 4]^2*\[Delta][2, 6]*
      \[Delta][4, 6]^2 + 393*\[Delta][2, 6]^2*\[Delta][4, 6]^2 - 
     661*\[Delta][2, 4]*\[Delta][2, 6]^2*\[Delta][4, 6]^2 + 
     345*\[Delta][2, 4]^2*\[Delta][2, 6]^2*\[Delta][4, 6]^2 + 
     \[Delta][2, 3]^2*(90 + 143*\[Delta][4, 5]^2 - 267*\[Delta][4, 6] + 
       393*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-197 + 518*\[Delta][4, 6]) + 
       \[Delta][2, 6]^2*(143 + 345*\[Delta][4, 5]^2 - 345*\[Delta][4, 6] + 
         345*\[Delta][4, 6]^2 + 345*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6])) - 
       \[Delta][2, 6]*(205 + 345*\[Delta][4, 5]^2 - 545*\[Delta][4, 6] + 
         661*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-461 + 
           1006*\[Delta][4, 6]))) + \[Delta][1, 6]^2*
      (90 - 205*\[Delta][4, 5] + 143*\[Delta][4, 5]^2 - 205*\[Delta][4, 6] + 
       286*\[Delta][4, 5]*\[Delta][4, 6] + 143*\[Delta][4, 6]^2 + 
       \[Delta][2, 3]^2*(143 + 345*\[Delta][4, 5]^2 - 345*\[Delta][4, 6] + 
         345*\[Delta][4, 6]^2 + 345*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6])) + 
       \[Delta][2, 4]^2*(393 + 345*\[Delta][4, 5]^2 - 661*\[Delta][4, 6] + 
         345*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-661 + 690*\[Delta][4, 6])) - 
       \[Delta][2, 4]*(267 + 345*\[Delta][4, 5]^2 - 545*\[Delta][4, 6] + 
         345*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-545 + 690*\[Delta][4, 6])) + 
       \[Delta][2, 3]*(-197 - 345*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (461 - 690*\[Delta][4, 6]) + 461*\[Delta][4, 6] - 
         345*\[Delta][4, 6]^2 + 2*\[Delta][2, 4]*
          (259 + 345*\[Delta][4, 5]^2 - 503*\[Delta][4, 6] + 
           345*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-503 + 
             690*\[Delta][4, 6])))) + \[Delta][2, 3]*
      (-150 + 319*\[Delta][4, 5] - 205*\[Delta][4, 5]^2 + 
       453*\[Delta][4, 6] - 706*\[Delta][4, 5]*\[Delta][4, 6] - 
       519*\[Delta][4, 6]^2 - \[Delta][2, 6]^2*(321 + 661*\[Delta][4, 5]^2 - 
         777*\[Delta][4, 6] + 661*\[Delta][4, 6]^2 + \[Delta][4, 5]*
          (-777 + 1322*\[Delta][4, 6])) + \[Delta][2, 6]*
        (387 + 545*\[Delta][4, 5]^2 - 1045*\[Delta][4, 6] + 
         1045*\[Delta][4, 6]^2 + \[Delta][4, 5]*
          (-841 + 1590*\[Delta][4, 6])) + 2*\[Delta][2, 4]*
        (150 + 143*\[Delta][4, 5]^2 - 393*\[Delta][4, 6] + 
         393*\[Delta][4, 6]^2 + 259*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6]) + 
         \[Delta][2, 6]^2*(259 + 345*\[Delta][4, 5]^2 - 503*\[Delta][4, 6] + 
           345*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-503 + 
             690*\[Delta][4, 6])) - \[Delta][2, 6]*
          (353 + 345*\[Delta][4, 5]^2 - 795*\[Delta][4, 6] + 
           661*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-619 + 
             1006*\[Delta][4, 6])))) + \[Delta][1, 6]*
      (-150 + 300*\[Delta][2, 6] + 319*\[Delta][4, 5] - 
       706*\[Delta][2, 6]*\[Delta][4, 5] - 197*\[Delta][4, 5]^2 + 
       518*\[Delta][2, 6]*\[Delta][4, 5]^2 + 387*\[Delta][4, 6] - 
       706*\[Delta][2, 6]*\[Delta][4, 6] - 518*\[Delta][4, 5]*
        \[Delta][4, 6] + 1036*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] - 
       321*\[Delta][4, 6]^2 + 518*\[Delta][2, 6]*\[Delta][4, 6]^2 + 
       \[Delta][2, 3]^2*(-205 - 345*\[Delta][4, 5]^2 + 
         \[Delta][4, 5]*(461 - 1006*\[Delta][4, 6]) + 545*\[Delta][4, 6] - 
         661*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*
          (143 + 345*\[Delta][4, 5]^2 - 345*\[Delta][4, 6] + 
           345*\[Delta][4, 6]^2 + 345*\[Delta][4, 5]*
            (-1 + 2*\[Delta][4, 6]))) + \[Delta][2, 4]^2*
        (-519 - 345*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (777 - 1006*\[Delta][4, 6]) + 1045*\[Delta][4, 6] - 
         661*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*
          (393 + 345*\[Delta][4, 5]^2 - 661*\[Delta][4, 6] + 
           345*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-661 + 
             690*\[Delta][4, 6]))) + \[Delta][2, 4]*
        (453 + 461*\[Delta][4, 5]^2 - 1045*\[Delta][4, 6] + 
         777*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-841 + 1238*\[Delta][4, 6]) - 
         2*\[Delta][2, 6]*(393 + 503*\[Delta][4, 5]^2 - 795*\[Delta][4, 6] + 
           503*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-795 + 
             1006*\[Delta][4, 6]))) + \[Delta][2, 3]*
        (319 - 693*\[Delta][4, 5] + 461*\[Delta][4, 5]^2 - 
         841*\[Delta][4, 6] + 1238*\[Delta][4, 5]*\[Delta][4, 6] + 
         777*\[Delta][4, 6]^2 - 2*\[Delta][2, 6]*
          (259 + 503*\[Delta][4, 5]^2 - 619*\[Delta][4, 6] + 
           503*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-619 + 
             1006*\[Delta][4, 6])) + 2*\[Delta][2, 4]*
          (-353 - 345*\[Delta][4, 5]^2 + \[Delta][4, 5]*
            (619 - 1006*\[Delta][4, 6]) + 795*\[Delta][4, 6] - 
           661*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*
            (259 + 345*\[Delta][4, 5]^2 - 503*\[Delta][4, 6] + 
             345*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-503 + 690*\[Delta][4, 
                 6])))))))/64, r[2, 2, 2][0, 0, 1] -> 
  (375*(\[Delta][2, 3]^2*(-1 + \[Delta][4, 5] + \[Delta][4, 6])*
      (-30 + 31*\[Delta][4, 5] + \[Delta][2, 6]*(74 - 79*\[Delta][4, 5] - 
         125*\[Delta][4, 6]) + 63*\[Delta][4, 6] + \[Delta][1, 6]^2*
        (-58 + 79*\[Delta][4, 5] + 79*\[Delta][4, 6]) + 
       \[Delta][2, 6]^2*(-58 + 79*\[Delta][4, 5] + 79*\[Delta][4, 6]) + 
       \[Delta][1, 6]*(74 - 79*\[Delta][4, 5] - 125*\[Delta][4, 6] + 
         2*\[Delta][2, 6]*(-58 + 79*\[Delta][4, 5] + 79*\[Delta][4, 6]))) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])*
      (15 - 45*\[Delta][2, 6] + 45*\[Delta][2, 6]^2 - 17*\[Delta][4, 5] + 
       51*\[Delta][2, 6]*\[Delta][4, 5] - 67*\[Delta][2, 6]^2*
        \[Delta][4, 5] - 33*\[Delta][4, 6] + 83*\[Delta][2, 6]*
        \[Delta][4, 6] - 67*\[Delta][2, 6]^2*\[Delta][4, 6] + 
       \[Delta][1, 6]^2*(13 - 21*\[Delta][4, 5] - 21*\[Delta][4, 6] + 
         \[Delta][2, 4]*(-67 + 79*\[Delta][4, 5] + 79*\[Delta][4, 6])) + 
       \[Delta][2, 4]*(-33 + 31*\[Delta][4, 5] + \[Delta][2, 6]*
          (83 - 79*\[Delta][4, 5] - 125*\[Delta][4, 6]) + 63*\[Delta][4, 6] + 
         \[Delta][2, 6]^2*(-67 + 79*\[Delta][4, 5] + 79*\[Delta][4, 6])) + 
       \[Delta][1, 6]*(-29 + 37*\[Delta][4, 5] + \[Delta][2, 6]*
          (58 - 88*\[Delta][4, 5] - 88*\[Delta][4, 6]) + 51*\[Delta][4, 6] + 
         \[Delta][2, 4]*(83 - 79*\[Delta][4, 5] - 125*\[Delta][4, 6] + 
           2*\[Delta][2, 6]*(-67 + 79*\[Delta][4, 5] + 
             79*\[Delta][4, 6])))) + \[Delta][2, 3]*
      (-((-1 + \[Delta][4, 5] + \[Delta][4, 6])*(-18 + 17*\[Delta][4, 5] + 
          \[Delta][2, 6]*(54 - 51*\[Delta][4, 5] - 83*\[Delta][4, 6]) + 
          33*\[Delta][4, 6] + \[Delta][2, 6]^2*(-54 + 67*\[Delta][4, 5] + 
            67*\[Delta][4, 6]))) + \[Delta][1, 6]^2*
        (-22 - 21*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (43 - 42*\[Delta][4, 6]) + 43*\[Delta][4, 6] - 
         21*\[Delta][4, 6]^2 + 2*\[Delta][2, 4]*(38 + 79*\[Delta][4, 5]^2 - 
           102*\[Delta][4, 6] + 79*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*
            (-51 + 79*\[Delta][4, 6]))) + 2*\[Delta][2, 4]*
        (31*\[Delta][4, 5]^2 + 47*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6]) + 
         9*(2 - 7*\[Delta][4, 6] + 7*\[Delta][4, 6]^2) + 
         \[Delta][2, 6]^2*(38 + 79*\[Delta][4, 5]^2 - 102*\[Delta][4, 6] + 
           79*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*
            (-51 + 79*\[Delta][4, 6])) - \[Delta][2, 6]*
          (46 + 79*\[Delta][4, 5]^2 - 141*\[Delta][4, 6] + 
           125*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*
            (-59 + 102*\[Delta][4, 6]))) + \[Delta][1, 6]*
        (-((-1 + \[Delta][4, 5] + \[Delta][4, 6])*(38 - 37*\[Delta][4, 5] - 
            51*\[Delta][4, 6] + \[Delta][2, 6]*(-76 + 88*\[Delta][4, 5] + 
              88*\[Delta][4, 6]))) + 2*\[Delta][2, 4]*
          (-46 - 79*\[Delta][4, 5]^2 + \[Delta][4, 5]*
            (118 - 204*\[Delta][4, 6]) + 141*\[Delta][4, 6] - 
           125*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*
            (38 + 79*\[Delta][4, 5]^2 - 102*\[Delta][4, 6] + 
             79*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*(-51 + 79*\[Delta][4, 
                 6])))))))/64, r[2, 2, 2][0, 0, 2] -> 
  (1125*(1 + 3*\[Delta][1, 6]^2 - 3*\[Delta][2, 6] + 3*\[Delta][2, 6]^2 + 
     \[Delta][1, 6]*(-3 + 6*\[Delta][2, 6]))*
    (\[Delta][2, 4]*(1 + \[Delta][2, 4])*(\[Delta][4, 5] + \[Delta][4, 5]^2 + 
       \[Delta][4, 6] + 2*\[Delta][4, 5]*\[Delta][4, 6] + \[Delta][4, 6]^2) + 
     \[Delta][2, 3]*(-2 + \[Delta][4, 5] + \[Delta][4, 6])*
      (-1 + \[Delta][4, 5] + \[Delta][4, 6] + 2*\[Delta][2, 4]*
        (1 + \[Delta][4, 5] + \[Delta][4, 6])) + \[Delta][2, 3]^2*
      (2 + \[Delta][4, 5]^2 - 3*\[Delta][4, 6] + \[Delta][4, 6]^2 + 
       \[Delta][4, 5]*(-3 + 2*\[Delta][4, 6]))))/64, 
 r[2, 2, 2][0, 1, 0] -> 
  (-375*(\[Delta][1, 6]^2*(-1 + \[Delta][2, 3] + \[Delta][2, 4])*
      (\[Delta][2, 3]*(31 + 79*\[Delta][4, 5]^2 - 79*\[Delta][4, 6] + 
         79*\[Delta][4, 6]^2 + 79*\[Delta][4, 5]*(-1 + 2*\[Delta][4, 6])) - 
       2*(15 + 29*\[Delta][4, 5]^2 - 37*\[Delta][4, 6] + 
         29*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-37 + 58*\[Delta][4, 6])) + 
       \[Delta][2, 4]*(63 + 79*\[Delta][4, 5]^2 - 125*\[Delta][4, 6] + 
         79*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-125 + 158*\[Delta][4, 6]))) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6]*
      (15 - 33*\[Delta][2, 6] - 29*\[Delta][4, 5] + 83*\[Delta][2, 6]*
        \[Delta][4, 5] + 13*\[Delta][4, 5]^2 - 67*\[Delta][2, 6]*
        \[Delta][4, 5]^2 - 45*\[Delta][4, 6] + 83*\[Delta][2, 6]*
        \[Delta][4, 6] + 58*\[Delta][4, 5]*\[Delta][4, 6] - 
       134*\[Delta][2, 6]*\[Delta][4, 5]*\[Delta][4, 6] + 
       45*\[Delta][4, 6]^2 - 67*\[Delta][2, 6]*\[Delta][4, 6]^2 + 
       \[Delta][2, 3]*(-17 - 21*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (37 - 88*\[Delta][4, 6]) + 51*\[Delta][4, 6] - 
         67*\[Delta][4, 6]^2 + \[Delta][2, 6]*(31 + 79*\[Delta][4, 5]^2 - 
           79*\[Delta][4, 6] + 79*\[Delta][4, 6]^2 + 79*\[Delta][4, 5]*
            (-1 + 2*\[Delta][4, 6]))) + \[Delta][2, 4]*
        (-33 - 21*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (51 - 88*\[Delta][4, 6]) + 83*\[Delta][4, 6] - 
         67*\[Delta][4, 6]^2 + \[Delta][2, 6]*(63 + 79*\[Delta][4, 5]^2 - 
           125*\[Delta][4, 6] + 79*\[Delta][4, 6]^2 + \[Delta][4, 5]*
            (-125 + 158*\[Delta][4, 6])))) + \[Delta][1, 6]*
      (-18 + 38*\[Delta][4, 5] - 22*\[Delta][4, 5]^2 + 54*\[Delta][4, 6] - 
       76*\[Delta][4, 5]*\[Delta][4, 6] - 54*\[Delta][4, 6]^2 + 
       4*\[Delta][2, 6]*(9 + 19*\[Delta][4, 5]^2 - 23*\[Delta][4, 6] + 
         19*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-23 + 38*\[Delta][4, 6])) + 
       \[Delta][2, 3]^2*(-17 - 21*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (37 - 88*\[Delta][4, 6]) + 51*\[Delta][4, 6] - 
         67*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*(31 + 79*\[Delta][4, 5]^2 - 
           79*\[Delta][4, 6] + 79*\[Delta][4, 6]^2 + 79*\[Delta][4, 5]*
            (-1 + 2*\[Delta][4, 6]))) + \[Delta][2, 4]*
        (51 + 43*\[Delta][4, 5]^2 - 137*\[Delta][4, 6] + 
         121*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-89 + 164*\[Delta][4, 6]) - 
         6*\[Delta][2, 6]*(21 + 34*\[Delta][4, 5]^2 - 47*\[Delta][4, 6] + 
           34*\[Delta][4, 6]^2 + \[Delta][4, 5]*(-47 + 68*\[Delta][4, 6]))) + 
       \[Delta][2, 4]^2*(-33 - 21*\[Delta][4, 5]^2 + \[Delta][4, 5]*
          (51 - 88*\[Delta][4, 6]) + 83*\[Delta][4, 6] - 
         67*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*(63 + 79*\[Delta][4, 5]^2 - 
           125*\[Delta][4, 6] + 79*\[Delta][4, 6]^2 + \[Delta][4, 5]*
            (-125 + 158*\[Delta][4, 6]))) + \[Delta][2, 3]*
        (35 - 75*\[Delta][4, 5] + 43*\[Delta][4, 5]^2 - 105*\[Delta][4, 6] + 
         164*\[Delta][4, 5]*\[Delta][4, 6] + 121*\[Delta][4, 6]^2 - 
         2*\[Delta][2, 6]*(47 + 102*\[Delta][4, 5]^2 - 118*\[Delta][4, 6] + 
           102*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*
            (-59 + 102*\[Delta][4, 6])) + 2*\[Delta][2, 4]*
          (-25 - 21*\[Delta][4, 5]^2 + \[Delta][4, 5]*
            (44 - 88*\[Delta][4, 6]) + 67*\[Delta][4, 6] - 
           67*\[Delta][4, 6]^2 + 2*\[Delta][2, 6]*(47 + 79*\[Delta][4, 5]^2 - 
             102*\[Delta][4, 6] + 79*\[Delta][4, 6]^2 + 2*\[Delta][4, 5]*
              (-51 + 79*\[Delta][4, 6])))))))/64, 
 r[2, 2, 2][0, 1, 1] -> 
  (-375*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6]))*
    (8 - 7*\[Delta][4, 5] - 16*\[Delta][4, 6] + 
     \[Delta][1, 6]*(-16 + 23*\[Delta][4, 5] + 23*\[Delta][4, 6]) + 
     \[Delta][2, 6]*(-16 + 23*\[Delta][4, 5] + 23*\[Delta][4, 6])))/64, 
 r[2, 2, 2][0, 1, 2] -> 0, r[2, 2, 2][0, 2, 0] -> 
  (1125*(\[Delta][1, 6]^2*(2 + \[Delta][2, 3]^2 - 3*\[Delta][2, 4] + 
       \[Delta][2, 4]^2 + \[Delta][2, 3]*(-3 + 2*\[Delta][2, 4])) + 
     (\[Delta][2, 3] + \[Delta][2, 3]^2 + \[Delta][2, 4] + 
       2*\[Delta][2, 3]*\[Delta][2, 4] + \[Delta][2, 4]^2)*\[Delta][2, 6]*
      (1 + \[Delta][2, 6]) + \[Delta][1, 6]*(-2 + \[Delta][2, 3] + 
       \[Delta][2, 4])*(-1 + 2*\[Delta][2, 6] + \[Delta][2, 3]*
        (1 + 2*\[Delta][2, 6]) + \[Delta][2, 4]*(1 + 2*\[Delta][2, 6])))*
    (1 + 3*\[Delta][4, 5]^2 - 3*\[Delta][4, 6] + 3*\[Delta][4, 6]^2 + 
     \[Delta][4, 5]*(-3 + 6*\[Delta][4, 6])))/64, r[2, 2, 2][0, 2, 1] -> 0, 
 r[2, 2, 2][0, 2, 2] -> 0, r[2, 2, 2][1, 0, 0] -> 
  (-375*((-1 + \[Delta][1, 6] + \[Delta][2, 6])*(-30 + 74*\[Delta][2, 4] - 
       58*\[Delta][2, 4]^2 + \[Delta][1, 6]*(31 + 79*\[Delta][2, 3]^2 - 
         79*\[Delta][2, 4] + 79*\[Delta][2, 4]^2 + 79*\[Delta][2, 3]*
          (-1 + 2*\[Delta][2, 4])) + 63*\[Delta][2, 6] - 
       125*\[Delta][2, 4]*\[Delta][2, 6] + 79*\[Delta][2, 4]^2*
        \[Delta][2, 6] + \[Delta][2, 3]^2*(-58 + 79*\[Delta][2, 6]) + 
       \[Delta][2, 3]*(74 - 125*\[Delta][2, 6] + 2*\[Delta][2, 4]*
          (-58 + 79*\[Delta][2, 6])))*\[Delta][4, 5]^2 + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6]*
      (15 - 45*\[Delta][2, 4] + 45*\[Delta][2, 4]^2 - 33*\[Delta][2, 6] + 
       83*\[Delta][2, 4]*\[Delta][2, 6] - 67*\[Delta][2, 4]^2*
        \[Delta][2, 6] - 33*\[Delta][4, 6] + 83*\[Delta][2, 4]*
        \[Delta][4, 6] - 67*\[Delta][2, 4]^2*\[Delta][4, 6] + 
       63*\[Delta][2, 6]*\[Delta][4, 6] - 125*\[Delta][2, 4]*\[Delta][2, 6]*
        \[Delta][4, 6] + 79*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 6] + 
       \[Delta][2, 3]^2*(13 - 67*\[Delta][4, 6] + \[Delta][2, 6]*
          (-21 + 79*\[Delta][4, 6])) + \[Delta][1, 6]*
        (-17 + \[Delta][2, 4]*(51 - 79*\[Delta][4, 6]) + 31*\[Delta][4, 6] + 
         \[Delta][2, 4]^2*(-67 + 79*\[Delta][4, 6]) + \[Delta][2, 3]^2*
          (-21 + 79*\[Delta][4, 6]) + \[Delta][2, 3]*
          (37 - 79*\[Delta][4, 6] + 2*\[Delta][2, 4]*
            (-44 + 79*\[Delta][4, 6]))) + \[Delta][2, 3]*
        (-29 + \[Delta][2, 6]*(51 - 125*\[Delta][4, 6]) + 83*\[Delta][4, 6] + 
         2*\[Delta][2, 4]*(29 - 67*\[Delta][4, 6] + \[Delta][2, 6]*
            (-44 + 79*\[Delta][4, 6])))) + \[Delta][4, 5]*
      (-18 + 54*\[Delta][2, 4] - 54*\[Delta][2, 4]^2 + 51*\[Delta][2, 6] - 
       137*\[Delta][2, 4]*\[Delta][2, 6] + 121*\[Delta][2, 4]^2*
        \[Delta][2, 6] - 33*\[Delta][2, 6]^2 + 83*\[Delta][2, 4]*
        \[Delta][2, 6]^2 - 67*\[Delta][2, 4]^2*\[Delta][2, 6]^2 + 
       36*\[Delta][4, 6] - 92*\[Delta][2, 4]*\[Delta][4, 6] + 
       76*\[Delta][2, 4]^2*\[Delta][4, 6] - 126*\[Delta][2, 6]*
        \[Delta][4, 6] + 282*\[Delta][2, 4]*\[Delta][2, 6]*\[Delta][4, 6] - 
       204*\[Delta][2, 4]^2*\[Delta][2, 6]*\[Delta][4, 6] + 
       126*\[Delta][2, 6]^2*\[Delta][4, 6] - 250*\[Delta][2, 4]*
        \[Delta][2, 6]^2*\[Delta][4, 6] + 158*\[Delta][2, 4]^2*
        \[Delta][2, 6]^2*\[Delta][4, 6] + \[Delta][2, 3]^2*
        (-22 + \[Delta][2, 6]*(43 - 204*\[Delta][4, 6]) + 76*\[Delta][4, 6] + 
         \[Delta][2, 6]^2*(-21 + 158*\[Delta][4, 6])) + 
       \[Delta][1, 6]^2*(-17 + \[Delta][2, 4]*(51 - 158*\[Delta][4, 6]) + 
         62*\[Delta][4, 6] + \[Delta][2, 4]^2*(-67 + 158*\[Delta][4, 6]) + 
         \[Delta][2, 3]^2*(-21 + 158*\[Delta][4, 6]) + 
         \[Delta][2, 3]*(37 - 158*\[Delta][4, 6] + 4*\[Delta][2, 4]*
            (-22 + 79*\[Delta][4, 6]))) + \[Delta][2, 3]*
        (38 + \[Delta][2, 6]^2*(51 - 250*\[Delta][4, 6]) - 
         92*\[Delta][4, 6] + \[Delta][2, 6]*(-89 + 282*\[Delta][4, 6]) + 
         4*\[Delta][2, 4]*(-19 + \[Delta][2, 6]*(41 - 102*\[Delta][4, 6]) + 
           38*\[Delta][4, 6] + \[Delta][2, 6]^2*(-22 + 79*\[Delta][4, 6]))) + 
       \[Delta][1, 6]*(35 - 50*\[Delta][2, 6] - 94*\[Delta][4, 6] + 
         188*\[Delta][2, 6]*\[Delta][4, 6] + \[Delta][2, 4]*
          (-105 + \[Delta][2, 6]*(134 - 408*\[Delta][4, 6]) + 
           236*\[Delta][4, 6]) + \[Delta][2, 4]^2*(121 - 204*\[Delta][4, 6] + 
           2*\[Delta][2, 6]*(-67 + 158*\[Delta][4, 6])) + 
         \[Delta][2, 3]^2*(43 - 204*\[Delta][4, 6] + \[Delta][2, 6]*
            (-42 + 316*\[Delta][4, 6])) + \[Delta][2, 3]*
          (-75 + \[Delta][2, 6]*(88 - 408*\[Delta][4, 6]) + 
           236*\[Delta][4, 6] + 4*\[Delta][2, 4]*(41 - 102*\[Delta][4, 6] + 
             2*\[Delta][2, 6]*(-22 + 79*\[Delta][4, 6])))))))/64, 
 r[2, 2, 2][1, 0, 1] -> 
  (-375*(8 - 16*\[Delta][2, 4] + \[Delta][1, 6]*(-7 + 23*\[Delta][2, 3] + 
       23*\[Delta][2, 4]) - 16*\[Delta][2, 6] + 23*\[Delta][2, 4]*
      \[Delta][2, 6] + \[Delta][2, 3]*(-16 + 23*\[Delta][2, 6]))*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/64, 
 r[2, 2, 2][1, 0, 2] -> 0, r[2, 2, 2][1, 1, 0] -> 
  (375*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (-8*(-1 + 2*\[Delta][4, 5] + 2*\[Delta][4, 6]) + 
     \[Delta][2, 4]*(-16 + 23*\[Delta][4, 5] + 23*\[Delta][4, 6]) + 
     \[Delta][2, 3]*(-7 + 23*\[Delta][4, 5] + 23*\[Delta][4, 6])))/64, 
 r[2, 2, 2][1, 1, 1] -> 
  (3375*(\[Delta][1, 6]*(-1 + \[Delta][2, 3] + \[Delta][2, 4]) + 
     (\[Delta][2, 3] + \[Delta][2, 4])*\[Delta][2, 6])*
    ((-1 + \[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 5] + 
     (\[Delta][1, 6] + \[Delta][2, 6])*\[Delta][4, 6])*
    (\[Delta][2, 3]*(-1 + \[Delta][4, 5] + \[Delta][4, 6]) + 
     \[Delta][2, 4]*(\[Delta][4, 5] + \[Delta][4, 6])))/64, 
 r[2, 2, 2][1, 1, 2] -> 0, r[2, 2, 2][1, 2, 0] -> 0, 
 r[2, 2, 2][1, 2, 1] -> 0, r[2, 2, 2][1, 2, 2] -> 0, 
 r[2, 2, 2][2, 0, 0] -> (1125*(1 + 3*\[Delta][2, 3]^2 - 3*\[Delta][2, 4] + 
     3*\[Delta][2, 4]^2 + \[Delta][2, 3]*(-3 + 6*\[Delta][2, 4]))*
    ((2 + \[Delta][1, 6]^2 - 3*\[Delta][2, 6] + \[Delta][2, 6]^2 + 
       \[Delta][1, 6]*(-3 + 2*\[Delta][2, 6]))*\[Delta][4, 5]^2 + 
     (\[Delta][1, 6] + \[Delta][1, 6]^2 + \[Delta][2, 6] + 
       2*\[Delta][1, 6]*\[Delta][2, 6] + \[Delta][2, 6]^2)*\[Delta][4, 6]*
      (1 + \[Delta][4, 6]) + (-2 + \[Delta][1, 6] + \[Delta][2, 6])*
      \[Delta][4, 5]*(-1 + 2*\[Delta][4, 6] + \[Delta][1, 6]*
        (1 + 2*\[Delta][4, 6]) + \[Delta][2, 6]*(1 + 2*\[Delta][4, 6]))))/64, 
 r[2, 2, 2][2, 0, 1] -> 0, r[2, 2, 2][2, 0, 2] -> 0, 
 r[2, 2, 2][2, 1, 0] -> 0, r[2, 2, 2][2, 1, 1] -> 0, 
 r[2, 2, 2][2, 1, 2] -> 0, r[2, 2, 2][2, 2, 0] -> 0, 
 r[2, 2, 2][2, 2, 1] -> 0, r[2, 2, 2][2, 2, 2] -> 0}


==> ancilliaryfiles/twopolesResidue.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{r[0, 0][0, 0, 0] -> ff[s, t][0, 0, 0][0, 0]/(Gamma[2 - s]^2*Gamma[-t]^2*
    Gamma[s + t]^2), r[0, 1][0, 0, 0] -> 
  (-3*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*ff[1 + s, t][0, 0, 0][0, 1])/
    (Gamma[2 - s]^2*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (3*(-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[1 + s, t][0, 0, 0][0, 1])/
    (Gamma[2 - s]^2*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]), 
 r[0, 1][0, 1, 0] -> (-3*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     ff[s, t][0, 1, 0][0, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) + (3*\[Delta][2, 3]*\[Delta][4, 5]*
     ff[s, t][0, 1, 0][0, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (3*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 1, 0][0, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) + 
   (3*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][0, 1, 0][0, 1])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]^2), 
 r[0, 2][0, 0, 0] -> (15*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][0, 0, 0][0, 2])/(2*Gamma[2 - s]^2*Gamma[2 - t]*Gamma[-t]*
     Gamma[s + t]*Gamma[2 + s + t]) - 
   (15*(-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*ff[2 + s, t][0, 0, 0][0, 2])/(Gamma[2 - s]^2*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (15*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 + \[Delta][4, 6])*ff[2 + s, t][0, 0, 0][0, 2])/
    (2*Gamma[2 - s]^2*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]), 
 r[0, 2][0, 1, 0] -> (15*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[1 + s, t][0, 1, 0][0, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (15*\[Delta][2, 3]*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[1 + s, t][0, 1, 0][0, 
      2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (15*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][0, 1, 0][0, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (15*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*ff[1 + s, t][0, 1, 0][0, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (15*\[Delta][2, 3]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*\[Delta][4, 6]*ff[1 + s, t][0, 1, 0][0, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (15*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[1 + s, t][0, 1, 0][0, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (15*\[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][0, 1, 0][0, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (15*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][0, 1, 0][0, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]), 
 r[0, 2][0, 2, 0] -> (15*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*ff[s, t][0, 2, 0][0, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]^2) - 
   (15*\[Delta][2, 3]*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[s, t][0, 2, 0][0, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]^2) + (15*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[s, t][0, 2, 0][0, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]^2) + 
   (15*\[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 2, 0][0, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (15*\[Delta][2, 3]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 2, 0][0, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]^2) + (15*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 2, 0][0, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (15*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][0, 2, 0][0, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]^2) + 
   (15*\[Delta][2, 3]*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 2, 0][0, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (15*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 2, 0][0, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]^2) + (15*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 2, 0][0, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]^2), r[1, 0][0, 0, 0] -> 
  (-3*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*ff[1 + s, -1 + t][0, 0, 0][1, 0])/
    (Gamma[2 - s]^2*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (3*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*ff[1 + s, -1 + t][0, 0, 0][1, 0])/
    (Gamma[2 - s]^2*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]), 
 r[1, 0][1, 0, 0] -> 
  (-3*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*ff[s, t][1, 0, 0][1, 0])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (3*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*ff[s, t][1, 0, 0][1, 0])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[-t]^2*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (3*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*ff[s, t][1, 0, 0][1, 0])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (3*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 0, 0][1, 0])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[-t]^2*
     Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (3*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 0, 0][1, 0])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (3*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 0, 0][1, 0])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[-t]^2*
     Gamma[s + t]*Gamma[1 + s + t]), r[1, 1][0, 0, 0] -> 
  (9*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 0, 0][1, 1])/(Gamma[2 - s]^2*Gamma[1 - t]^2*
     Gamma[1 + s + t]^2) - (9*(-t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][0, 0, 0][1, 
      1])/(Gamma[2 - s]^2*Gamma[1 - t]^2*Gamma[1 + s + t]^2) - 
   (9*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][0, 0, 0][1, 1])/(Gamma[2 - s]^2*Gamma[1 - t]^2*
     Gamma[1 + s + t]^2) + (9*(-t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[2 + s, -1 + t][0, 0, 0][1, 1])/
    (Gamma[2 - s]^2*Gamma[1 - t]^2*Gamma[1 + s + t]^2), 
 r[1, 1][0, 1, 0] -> 
  (9*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     ff[1 + s, -1 + t][0, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (9*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     ff[1 + s, -1 + t][0, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (9*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     ff[1 + s, -1 + t][0, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (9*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     ff[1 + s, -1 + t][0, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (9*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) - (9*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (9*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) + (9*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]), 
 r[1, 1][1, 0, 0] -> 
  (-9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*ff[1 + s, t][1, 0, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[1 + s, t][1, 0, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (9*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 0, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + 
   (9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][1, 0, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2*
     (-1 + \[Delta][4, 6])) - (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) - 
   (9*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     ff[1 + s, t][1, 0, 0][1, 1])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 0, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 0, 0][1, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2), 
 r[1, 1][1, 1, 0] -> (9*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (9*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (9*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (9*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (9*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (9*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (9*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (9*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (9*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (9*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (9*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (9*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (9*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 0][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]), 
 r[1, 1][0, 0, 1] -> 
  (-9*\[Delta][2, 3]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 0, 1][1, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[s + t]^2) + (9*\[Delta][2, 4]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][0, 0, 1][1, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*Gamma[s + t]^2), 
 r[1, 2][0, 0, 0] -> 
  (-45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][0, 0, 0][1, 2])/(2*Gamma[2 - s]^2*Gamma[1 - t]*
     Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][0, 0, 0][1, 2])/(2*Gamma[2 - s]^2*Gamma[1 - t]*
     Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[3 + s, -1 + t][0, 0, 0][1, 
      2])/(Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[3 + s, -1 + t][0, 0, 0][1, 
      2])/(Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*(1 + \[Delta][4, 6])*
     ff[3 + s, -1 + t][0, 0, 0][1, 2])/(2*Gamma[2 - s]^2*Gamma[1 - t]*
     Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 + \[Delta][4, 6])*ff[3 + s, -1 + t][0, 0, 0][1, 2])/
    (2*Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]), r[1, 2][0, 1, 0] -> 
  (-45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][0, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]^2) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][0, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]^2) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][0, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]^2) + (45*(-t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*ff[2 + s, -1 + t][0, 1, 0][1, 
      2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]^2) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     \[Delta][4, 6]*ff[2 + s, -1 + t][0, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]^2) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) - 
   (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][0, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]^2) - (45*(-t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2) + 
   (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]^2), 
 r[1, 2][0, 2, 0] -> 
  (-45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*ff[1 + s, -1 + t][0, 2, 0][1, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[1 + s, -1 + t][0, 2, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][0, 2, 0][1, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[1 + s + t]), 
 r[1, 2][1, 0, 0] -> 
  (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][1, 0, 0][1, 2])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][1, 0, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][1, 0, 0][1, 2])/(Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][1, 0, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*ff[2 + s, t][1, 0, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[2 + s, t][1, 0, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[2 + s, t][1, 0, 0][1, 2])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, t][1, 0, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, t][1, 0, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 + \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][1, 0, 0][1, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 + \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, t][1, 0, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]), r[1, 2][1, 1, 0] -> 
  (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (45*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     \[Delta][4, 6]*ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 1, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 1, 0][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2), r[1, 2][1, 2, 0] -> 
  (-45*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*ff[s, t][1, 2, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[s, t][1, 2, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (45*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*ff[s, t][1, 2, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[s, t][1, 2, 0][1, 2])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[s, t][1, 2, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 2, 0][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(3 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 2, 0][1, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]), r[1, 2][0, 0, 1] -> 
  (45*\[Delta][2, 3]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][0, 0, 1][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[1 + s, t][0, 0, 1][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 4]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][0, 0, 1][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][0, 0, 1][1, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]), 
 r[1, 2][0, 1, 1] -> (45*\[Delta][2, 3]*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) + (45*\[Delta][2, 3]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]^2) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (45*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) - (45*\[Delta][2, 3]*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2) + (45*\[Delta][2, 4]*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 1, 1][1, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]^2), r[2, 0][0, 0, 0] -> 
  (15*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*ff[2 + s, -2 + t][0, 0, 0][2, 0])/
    (2*Gamma[2 - s]^2*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (15*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*ff[2 + s, -2 + t][0, 0, 0][2, 0])/
    (Gamma[2 - s]^2*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (15*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     ff[2 + s, -2 + t][0, 0, 0][2, 0])/(2*Gamma[2 - s]^2*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]), 
 r[2, 0][1, 0, 0] -> (15*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     ff[1 + s, -1 + t][1, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (15*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*ff[1 + s, -1 + t][1, 0, 0][2, 0])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (15*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     ff[1 + s, -1 + t][1, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (15*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     ff[1 + s, -1 + t][1, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (15*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s + t - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 0, 0][2, 0])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (15*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 0, 0][2, 
      0])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (15*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (15*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (15*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (15*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 0, 0][2, 0])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (15*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 0, 0][2, 0])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (15*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 0, 0][2, 0])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]), r[2, 0][2, 0, 0] -> 
  (15*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*ff[s, t][2, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (15*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (15*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (15*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (15*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (15*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     ff[s, t][2, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (15*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s + t - \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (15*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[s, t][2, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (30*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (15*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 0, 0][2, 0])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[-t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (15*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 0, 0][2, 0])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[-t]^2*
     Gamma[s + t]*Gamma[2 + s + t]), r[2, 1][0, 0, 0] -> 
  (-45*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[3 + s, -2 + t][0, 0, 0][2, 1])/
    (2*Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*ff[3 + s, -2 + t][0, 0, 0][2, 
      1])/(Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[3 + s, -2 + t][0, 0, 0][2, 1])/
    (2*Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[3 + s, -2 + t][0, 0, 0][2, 1])/
    (2*Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[3 + s, -2 + t][0, 0, 0][2, 1])/
    (Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[3 + s, -2 + t][0, 0, 0][2, 1])/
    (2*Gamma[2 - s]^2*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]), r[2, 1][0, 1, 0] -> 
  (-45*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     ff[2 + s, -2 + t][0, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     \[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     \[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     \[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -2 + t][0, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]), 
 r[2, 1][1, 0, 0] -> 
  (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 
      1])/(2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]), 
 r[2, 1][1, 1, 0] -> (-45*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 
      1])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]), r[2, 1][2, 0, 0] -> 
  (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[1 + s, t][2, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (90*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (90*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*ff[1 + s, t][2, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][2, 0, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 0, 0][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]), 
 r[2, 1][2, 1, 0] -> (-45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (2 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (90*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (90*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (90*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (90*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 1, 0][2, 1])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(3 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 1, 0][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]), 
 r[2, 1][0, 0, 1] -> (45*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][0, 0, 1][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (45*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][0, 0, 1][2, 1])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]), r[2, 1][1, 0, 1] -> 
  (45*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[-t]^2*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*
     Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*
     Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 0, 1][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (45*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*
     Gamma[s + t]*Gamma[1 + s + t]) - (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*
     Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*
     Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 0, 1][2, 1])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*
     Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 0, 1][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (45*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 0, 1][2, 1])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[-t]^2*Gamma[s + t]*Gamma[1 + s + t]), 
 r[2, 2][0, 0, 0] -> (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[4 + s, -2 + t][0, 0, 0][2, 2])/
    (4*Gamma[2 - s]^2*Gamma[2 - t]^2*Gamma[2 + s + t]^2) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[4 + s, -2 + t][0, 0, 0][2, 2])/(2*Gamma[2 - s]^2*Gamma[2 - t]^2*
     Gamma[2 + s + t]^2) + (225*(-t - \[Delta][1, 6])*
     (1 - t - \[Delta][1, 6])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[4 + s, -2 + t][0, 0, 0][2, 2])/
    (4*Gamma[2 - s]^2*Gamma[2 - t]^2*Gamma[2 + s + t]^2) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[4 + s, -2 + t][0, 0, 0][2, 
      2])/(2*Gamma[2 - s]^2*Gamma[2 - t]^2*Gamma[2 + s + t]^2) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[4 + s, -2 + t][0, 0, 0][2, 
      2])/(Gamma[2 - s]^2*Gamma[2 - t]^2*Gamma[2 + s + t]^2) - 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*ff[4 + s, -2 + t][0, 0, 0][2, 2])/
    (2*Gamma[2 - s]^2*Gamma[2 - t]^2*Gamma[2 + s + t]^2) + 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*(1 + \[Delta][4, 6])*
     ff[4 + s, -2 + t][0, 0, 0][2, 2])/(4*Gamma[2 - s]^2*Gamma[2 - t]^2*
     Gamma[2 + s + t]^2) - (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 + \[Delta][4, 6])*ff[4 + s, -2 + t][0, 0, 0][2, 2])/
    (2*Gamma[2 - s]^2*Gamma[2 - t]^2*Gamma[2 + s + t]^2) + 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 + \[Delta][4, 6])*ff[4 + s, -2 + t][0, 0, 0][2, 2])/
    (4*Gamma[2 - s]^2*Gamma[2 - t]^2*Gamma[2 + s + t]^2), 
 r[2, 2][0, 1, 0] -> (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[3 + s, -2 + t][0, 1, 0][
      2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*ff[3 + s, -2 + t][0, 1, 0][2, 
      2])/(4*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*\[Delta][4, 6]*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[3 + s, -2 + t][0, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[2 - t]^2*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[3 + s, -2 + t][0, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[2 - t]^2*Gamma[1 + s + t]*Gamma[2 + s + t]), 
 r[2, 2][0, 2, 0] -> (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     \[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     \[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     \[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -2 + t][0, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[2 - t]^2*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     \[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][1, 6]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*(1 - t - \[Delta][1, 6])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -2 + t][0, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]^2*Gamma[s + t]*
     Gamma[2 + s + t]), r[2, 2][1, 0, 0] -> 
  (-225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 
      2])/(4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*\[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*\[Delta][4, 6]*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*(1 + \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 + \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*(1 + \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[3 + s, -1 + t][1, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[3 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[2 + s + t]^2) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 + \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[3 + s, -1 + t][1, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[3 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[2 + s + t]^2), r[2, 2][1, 1, 0] -> 
  (-225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][
      2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][
      2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*
     Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*\[Delta][4, 6]*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*\[Delta][4, 6]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][1, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][1, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[1 + s + t]*Gamma[2 + s + t]), 
 r[2, 2][1, 2, 0] -> (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (2 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(-t - \[Delta][1, 6])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][1, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][1, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]*Gamma[2 - t]*Gamma[s + t]*Gamma[2 + s + t]), 
 r[2, 2][2, 0, 0] -> (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (450*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     (3 + s + t - \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(3 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(3 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*\[Delta][4, 6]*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 + \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*\[Delta][4, 6]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, t][2, 0, 0][2, 2])/(2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 + \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 + \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, t][2, 0, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[2 + s + t]^2), 
 r[2, 2][2, 1, 0] -> (-225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 
      2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*
     Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 
      2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(2 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (2 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     \[Delta][4, 6]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][2, 1, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[1 + s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][2, 1, 0][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[1 + s + t]*Gamma[2 + s + t]), 
 r[2, 2][2, 2, 0] -> (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*ff[s, t][2, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (2 + \[Delta][2, 3])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (3 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[s, t][2, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (3 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*ff[s, t][2, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*ff[s, t][2, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (3 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(3 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (450*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (450*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (450*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (4 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (4 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (4 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (2 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (450*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (450*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (2 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-2 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (450*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (450*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (450*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*
     (-2 + \[Delta][4, 6])*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-2 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-2 + \[Delta][4, 6])*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(3 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(3 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(2 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 + \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (3 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][2, 2, 0][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[2 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (2 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][4, 5]*(1 + \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(3 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(4 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][2, 2, 0][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[2 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[2 + s + t]), r[2, 2][0, 0, 1] -> 
  (-225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][0, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]^2) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[2 + s, -1 + t][0, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]^2) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][0, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]^2) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[2 + s, -1 + t][0, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]^2) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]^2) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[2 + s, -1 + t][0, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[4 - s]*Gamma[1 - t]^2*Gamma[1 + s + t]^2) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]^2) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[2 + s, -1 + t][0, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[4 - s]*
     Gamma[1 - t]^2*Gamma[1 + s + t]^2), r[2, 2][0, 1, 1] -> 
  (-225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) + (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     (1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) - (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) - (225*\[Delta][1, 6]*\[Delta][2, 3]*
     (1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) + (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, -1 + t][0, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]^2*Gamma[s + t]*
     Gamma[1 + s + t]) + (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][1, 6]*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 3]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*\[Delta][1, 6]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*(-t - \[Delta][1, 6])*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, -1 + t][0, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*
     Gamma[1 - t]^2*Gamma[s + t]*Gamma[1 + s + t]), 
 r[2, 2][1, 0, 1] -> (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 + s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 + s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*\[Delta][4, 6]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[1 + s, t][1, 0, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[1 + s + t]^2) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*\[Delta][4, 6]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[1 + s, t][1, 0, 1][2, 2])/(4*Gamma[2 - s]*Gamma[5 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[1 + s + t]^2), r[2, 2][1, 1, 1] -> 
  (-225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(2 + \[Delta][2, 3])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     \[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (3 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*\[Delta][2, 4]*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[-1 + s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(2 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     \[Delta][4, 5]*(s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (-1 + s - \[Delta][1, 6] + \[Delta][2, 3] + \[Delta][2, 4])*
     (-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) - (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*(-t - \[Delta][4, 5])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(1 - \[Delta][2, 4] - \[Delta][4, 5] - 
      \[Delta][4, 6])*(2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(1 + \[Delta][2, 4])*(-t - \[Delta][4, 5])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) + 
   (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*\[Delta][2, 3]*\[Delta][2, 4]*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*(-t - \[Delta][4, 5])*(1 - \[Delta][2, 4] - 
      \[Delta][4, 5] - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + 
      \[Delta][4, 5] + \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/
    (4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*
     Gamma[1 + s + t]) - (225*\[Delta][2, 3]*(1 + t + \[Delta][1, 6] - 
      \[Delta][2, 3] - \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]) - 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*(-1 + s - \[Delta][1, 6] + 
      \[Delta][2, 3] + \[Delta][2, 4])*\[Delta][4, 5]*
     (s + t - \[Delta][4, 6])*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*
     (-1 + \[Delta][4, 6])) + (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - 
      \[Delta][2, 4])*\[Delta][2, 4]*\[Delta][4, 5]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[-1 + s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) - 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*\[Delta][4, 5]*(s + t - \[Delta][4, 6])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[1 - t]*
     Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]*(-1 + \[Delta][4, 6])) + 
   (225*(1 + t + \[Delta][1, 6] - \[Delta][2, 3] - \[Delta][2, 4])*
     \[Delta][2, 4]*\[Delta][4, 5]*(1 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(2 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*(3 - s - \[Delta][2, 3] + \[Delta][4, 5] + 
      \[Delta][4, 6])*ff[s, t][1, 1, 1][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*
     Gamma[1 - t]*Gamma[-t]*Gamma[s + t]*Gamma[1 + s + t]), 
 r[2, 2][0, 0, 2] -> (225*\[Delta][2, 3]*(1 + \[Delta][2, 3])*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (2 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     ff[s, t][0, 0, 2][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[-t]^2*
     Gamma[s + t]^2) - (225*\[Delta][2, 3]*\[Delta][2, 4]*
     (1 - \[Delta][2, 4] - \[Delta][4, 5] - \[Delta][4, 6])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 0, 2][2, 2])/(2*Gamma[2 - s]*Gamma[6 - s]*Gamma[-t]^2*
     Gamma[s + t]^2) + (225*\[Delta][2, 4]*(1 + \[Delta][2, 4])*
     (1 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     (2 - s - \[Delta][2, 3] + \[Delta][4, 5] + \[Delta][4, 6])*
     ff[s, t][0, 0, 2][2, 2])/(4*Gamma[2 - s]*Gamma[6 - s]*Gamma[-t]^2*
     Gamma[s + t]^2)}

